$\hat{Z}$ invariants at rational $\tau$

$\hat{Z}$ invariants of 3-manifolds were introduced as series in $q=e^{2\pi i\tau}$ in order to categorify Witten-Reshetikhin-Turaev invariants corresponding to $\tau=1/k$. However modularity properties suggest that all roots of unity are on the same footing. The main result of this paper is the expression connecting Reshetikhin-Turaev invariants with $\hat{Z}$ invariants for $\tau\in\mathbb{Q}$. We present the reasoning leading to this conjecture and test it on various 3-manifolds.

==> anc/Kuch1906.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    232692,       6260]
NotebookOptionsPosition[    215307,       5945]
NotebookOutlinePosition[    215650,       5960]
CellTagsIndexPosition[    215607,       5957]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
All numbers of equations refer to the paper \[OpenCurlyDoubleQuote]Zhat \
invariants at rational \[Tau]\[CloseCurlyDoubleQuote]\
\>", "Text",
 CellChangeTimes->{{3.7692899470824265`*^9, 
  3.769289982659779*^9}},ExpressionUUID->"d21dc7af-ba23-442f-b4b0-\
ba90689bfb35"],

Cell[CellGroupData[{

Cell["Lens spaces L(p,1)", "Chapter",
 CellChangeTimes->{{3.7692897618070087`*^9, 3.769289768776441*^9}, {
  3.7692921333259044`*^9, 3.7692921346683207`*^9}, {3.769292171619559*^9, 
  3.7692921736950088`*^9}},ExpressionUUID->"f21dcd50-9891-4767-833c-\
4b4f028f57f4"],

Cell[CellGroupData[{

Cell["L(3,1)", "Subchapter",
 CellChangeTimes->{{3.769289775196267*^9, 3.769289792113028*^9}, {
   3.769292164974264*^9, 3.769292187511076*^9}, 3.7692931274406238`*^9, 
   3.7692933281931562`*^9, 3.7692934874644775`*^9, 
   3.7692936168167024`*^9},ExpressionUUID->"e5e2db90-f10c-45be-85b7-\
6a496b0fcf7a"],

Cell[CellGroupData[{

Cell["Initialisation", "Section",
 CellChangeTimes->{{3.7692898878172293`*^9, 
  3.769289889464822*^9}},ExpressionUUID->"c446a1ed-d4c4-4f7b-b6d9-\
c496689368c8"],

Cell[CellGroupData[{

Cell["\<\
Expression for  RT  from Zhat as given by equations (4.1-4.2)\
\>", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
  3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
  3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
  3.769290370693553*^9, 3.769290374054566*^9}, {3.7692915285464926`*^9, 
  3.769291530837332*^9}, {3.7692922794047565`*^9, 3.769292283733823*^9}, {
  3.769292375752903*^9, 3.7692923792415705`*^9}, {3.769292466200079*^9, 
  3.769292472007612*^9}, {3.770138206890974*^9, 
  3.7701382097742414`*^9}},ExpressionUUID->"42ef233f-f701-4fe6-9fe0-\
cc68025107fd"],

Cell["\<\
We use r -> r + ns symmetry (for n = 3) to pick the right branch of the \
complex root for even r and odd s.\
\>", "Text",
 CellChangeTimes->{{3.7692925967541146`*^9, 3.769292619659934*^9}, 
   3.769293238683257*^9, 3.7692933324318743`*^9, 
   3.769293644984408*^9},ExpressionUUID->"22384477-181d-4683-8c13-\
533953250e41"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ZhatL3", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
     FractionBox["r", "s"], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"3", "-", "3"}], "4"], ")"}]}], "]"}], 
   RowBox[{"List", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["r", "s"], 
       RowBox[{"(", 
        FractionBox["1", "3"], ")"}]}], "]"}], ",", 
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["r", "s"], 
       RowBox[{"(", 
        FractionBox["1", "3"], ")"}]}], "]"}], ",", 
     RowBox[{"-", "2"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SmatrixL3", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SqrtBox["3"]], 
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{"a", " ", "b"}]}], "3"]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{"3", "r"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "3"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CSL3", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{"s", " ", 
         SuperscriptBox["a", "2"]}]}], 
       RowBox[{"3", "r"}]]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{"3", "r"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExtraTerm", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["s", "r"], 
       SuperscriptBox["c", "2"]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "1", ",", "r"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RTfromZhatL3", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Divisible", "[", 
      RowBox[{"r", ",", "2"}], "]"}], "&&", 
     RowBox[{"Not", "[", 
      RowBox[{"Divisible", "[", 
       RowBox[{"s", ",", "2"}], "]"}], "]"}]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"CSL3", "[", 
       RowBox[{
        RowBox[{"r", "+", 
         RowBox[{"3", "s"}]}], ",", "s"}], "]"}], ".", 
      RowBox[{"SmatrixL3", "[", 
       RowBox[{
        RowBox[{"r", "+", 
         RowBox[{"3", "s"}]}], ",", "s"}], "]"}], ".", 
      RowBox[{"ZhatL3", "[", 
       RowBox[{
        RowBox[{"r", "+", 
         RowBox[{"3", "s"}]}], ",", "s"}], "]"}]}], 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"2", "\[ImaginaryI]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", 
          FractionBox[
           RowBox[{"r", "+", 
            RowBox[{"3", "s"}]}], "s"]}], "]"}]}], ")"}], 
      RowBox[{"ExtraTerm", "[", 
       RowBox[{
        RowBox[{"r", "+", 
         RowBox[{"3", "s"}]}], ",", "s"}], "]"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"CSL3", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ".", 
      RowBox[{"SmatrixL3", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ".", 
      RowBox[{"ZhatL3", "[", 
       RowBox[{"r", ",", "s"}], "]"}]}], 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"2", "\[ImaginaryI]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", 
          FractionBox["r", "s"]}], "]"}]}], ")"}], 
      RowBox[{"ExtraTerm", "[", 
       RowBox[{"r", ",", "s"}], "]"}]}]]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.769292350557252*^9, 3.7692923526207185`*^9}, {
  3.769292386306692*^9, 3.7692924135488286`*^9}, {3.769292449090863*^9, 
  3.7692924536377068`*^9}, {3.7692924894629483`*^9, 3.769292550752117*^9}, {
  3.769292628322774*^9, 3.769292693516509*^9}, {3.7692931496053715`*^9, 
  3.7692932166671085`*^9}, {3.7692933346329784`*^9, 3.7692933487911386`*^9}, {
  3.7692933820681987`*^9, 3.7692934270549326`*^9}, {3.769293491679205*^9, 
  3.769293560947147*^9}, {3.769293667415416*^9, 3.769293744560232*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"e4ab79ee-5083-46e7-82df-d7fe01522b74"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Expression for  RT  from S & T matrices as given by equation (4.3)\
\>", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
  3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
  3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
  3.769290370693553*^9, 3.769290403363281*^9}, {3.769291835312505*^9, 
  3.769291837904626*^9}, {3.7692927485513935`*^9, 3.769292752105904*^9}, {
  3.7701382511679597`*^9, 
  3.770138251616928*^9}},ExpressionUUID->"49a208c7-ee5d-42b4-9fd7-\
6d142e9e8a6b"],

Cell["\<\
We use r->r+ns symmetry (for n=-1) to pick the right branch of the complex \
root for even r and odd s.\
\>", "Text",
 CellChangeTimes->{{3.7692904351602745`*^9, 3.769290550009282*^9}, {
  3.769290662662174*^9, 3.769290789617802*^9}, {3.770138263968421*^9, 
  3.770138263968421*^9}, {3.770138342040056*^9, 
  3.7701383498151016`*^9}},ExpressionUUID->"2c0fcf85-b9e0-4014-9966-\
9447c3ef3eeb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TL", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"DiagonalMatrix", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SuperscriptBox["n", "2"], "-", "1"}], "4"], ")"}], 
       FractionBox["r", "s"]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S0L", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"2", "\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Pi]", " ", "n", " ", 
       FractionBox["r", "s"]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", 
      RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"FL", "[", 
   RowBox[{"a_", ",", "r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Divisible", "[", 
      RowBox[{"r", ",", "2"}], "]"}], "&&", 
     RowBox[{"Not", "[", 
      RowBox[{"Divisible", "[", 
       RowBox[{"s", ",", "2"}], "]"}], "]"}]}], ",", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[ImaginaryI]", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", 
           FractionBox[
            RowBox[{"r", "-", "s"}], "s"]}], "]"}]}], ")"}], "2"]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"TL", "[", 
             RowBox[{
              RowBox[{"r", "-", "s"}], ",", "s"}], "]"}], "[", 
            RowBox[{"[", "n", "]"}], "]"}], "[", 
           RowBox[{"[", "n", "]"}], "]"}], ")"}], "a"], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S0L", "[", 
           RowBox[{
            RowBox[{"r", "-", "s"}], ",", "s"}], "]"}], "2"], "[", 
         RowBox[{"[", "n", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", 
         RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[ImaginaryI]", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", 
           FractionBox["r", "s"]}], "]"}]}], ")"}], "2"]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"TL", "[", 
             RowBox[{"r", ",", "s"}], "]"}], "[", 
            RowBox[{"[", "n", "]"}], "]"}], "[", 
           RowBox[{"[", "n", "]"}], "]"}], ")"}], "a"], 
        SuperscriptBox[
         RowBox[{
          RowBox[{"S0L", "[", 
           RowBox[{"r", ",", "s"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "2"]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", 
         RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"RTfromSTL3", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"FL", "[", 
    RowBox[{
     RowBox[{"-", "3"}], ",", "r", ",", "s"}], "]"}], 
   RowBox[{"FL", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "r", ",", "s"}], "]"}]]}]}], "Input",
 CellChangeTimes->{{3.7692928732590494`*^9, 3.769293008192371*^9}, {
  3.769293059651824*^9, 3.7692930604736223`*^9}, {3.769293245661766*^9, 
  3.769293254489174*^9}, {3.7692934447745867`*^9, 3.7692934492077355`*^9}, {
  3.769293569900104*^9, 3.7692935715477057`*^9}, {3.769293757700116*^9, 
  3.769293761666526*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"023d5c09-e3be-43b6-bb39-3d84c6e33bdc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check", "Section",
 CellChangeTimes->{{3.7692898878172293`*^9, 3.769289889464822*^9}, {
  3.7692908812448864`*^9, 3.7692908818682194`*^9}, {3.769291155479805*^9, 
  3.7692911685040264`*^9}},ExpressionUUID->"53dd92e8-3b0d-4bd8-acc0-\
afe5c16c24bb"],

Cell["\<\
We check if the difference between two expressions for RT is zero (strictly \
speaking we check if the absolute value of its numerical approximation is < \
10^{-10})\
\>", "Text",
 CellChangeTimes->{{3.7692913279338846`*^9, 
  3.7692914418911343`*^9}},ExpressionUUID->"69c7dbb7-da9d-4f83-b10f-\
90541566f35e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"checkRTL3", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"RTfromZhatL3", "[", 
     RowBox[{"r", ",", "s"}], "]"}], "-", 
    RowBox[{"RTfromSTL3", "[", 
     RowBox[{"r", ",", "s"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smax", "=", "17"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"s", "=", "2"}], ",", 
   RowBox[{"s", "\[LessEqual]", "smax"}], ",", 
   RowBox[{"s", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"r", "=", "1"}], ",", 
     RowBox[{"r", "<", "s"}], ",", 
     RowBox[{"r", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GCD", "[", 
         RowBox[{"r", ",", "s"}], "]"}], ">", "1"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
        "r", ",", "\"\</\>\"", ",", "s", ",", 
         "\"\< -> r/s can be simplified\>\""}], "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"checkRTL3", "[", 
            RowBox[{"r", ",", "s"}], "]"}], "]"}], "<", 
          SuperscriptBox["10", 
           RowBox[{"-", "10"}]]}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{"r", ",", "\"\</\>\"", ",", "s", ",", "\"\< -> OK\>\""}], 
          "]"}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{
          "r", ",", "\"\</\>\"", ",", "s", ",", 
           "\"\< -> Houston, we have a problem\>\""}], "]"}]}], "]"}]}], 
      "]"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7692909501576796`*^9, 3.7692911270059547`*^9}, {
   3.769291238704379*^9, 3.769291253454962*^9}, {3.7692917519004583`*^9, 
   3.769291758199583*^9}, {3.769292011784778*^9, 3.7692920412470446`*^9}, 
   3.769292096985057*^9, {3.769293035950156*^9, 3.7692931025092497`*^9}, {
   3.769293266593871*^9, 3.7692932947854977`*^9}, {3.7692934567395797`*^9, 
   3.769293468911056*^9}, {3.7692935821174507`*^9, 3.7692935980957603`*^9}, {
   3.7692937653726106`*^9, 3.7692937802708015`*^9}, {3.770725676379612*^9, 
   3.7707257231404343`*^9}, {3.7707257585342455`*^9, 
   3.770725759090993*^9}},ExpressionUUID->"a14cf0d9-c49b-4572-a746-\
33610e8b2e1d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["L(5,1)", "Subchapter",
 CellChangeTimes->{{3.769289775196267*^9, 3.769289792113028*^9}, {
   3.769292164974264*^9, 3.769292187511076*^9}, 3.7692931274406238`*^9, 
   3.7692933281931562`*^9, 
   3.7692934874644775`*^9},ExpressionUUID->"7e0f42fc-56ad-4c49-b983-\
5fa79dbe98ba"],

Cell[CellGroupData[{

Cell["Initialisation", "Section",
 CellChangeTimes->{{3.7692898878172293`*^9, 
  3.769289889464822*^9}},ExpressionUUID->"a3a45b48-cc81-4d26-a5b7-\
d50a6693aa39"],

Cell[CellGroupData[{

Cell["\<\
Expression for  RT  from Zhat as given by equations (4.1-4.2)\
\>", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
  3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
  3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
  3.769290370693553*^9, 3.769290374054566*^9}, {3.7692915285464926`*^9, 
  3.769291530837332*^9}, {3.7692922794047565`*^9, 3.769292283733823*^9}, {
  3.769292375752903*^9, 3.7692923792415705`*^9}, {3.769292466200079*^9, 
  3.769292472007612*^9}, {3.770138378531672*^9, 
  3.770138380894412*^9}},ExpressionUUID->"dd2f6bb7-186b-49e8-bc82-\
bd4051217095"],

Cell["\<\
We use r -> r + ns symmetry (for n = 5) to pick the right branch of the \
complex root for even r and odd s.\
\>", "Text",
 CellChangeTimes->{{3.7692925967541146`*^9, 3.769292619659934*^9}, 
   3.769293238683257*^9, 3.7692933324318743`*^9, {3.769293651223899*^9, 
   3.7692936532792416`*^9}},ExpressionUUID->"ba77060b-3325-479a-92af-\
937ea4c744db"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ZhatL5", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
     FractionBox["r", "s"], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"5", "-", "3"}], "4"], ")"}]}], "]"}], 
   RowBox[{"List", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["r", "s"], 
       RowBox[{"(", 
        FractionBox["1", "5"], ")"}]}], "]"}], ",", 
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["r", "s"], 
       RowBox[{"(", 
        FractionBox["1", "5"], ")"}]}], "]"}], ",", "0", ",", 
     RowBox[{"-", "2"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SmatrixL5", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SqrtBox["5"]], 
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{"a", " ", "b"}]}], "5"]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{"5", "r"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CSL5", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{"s", " ", 
         SuperscriptBox["a", "2"]}]}], 
       RowBox[{"5", "r"}]]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{"5", "r"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExtraTerm", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["s", "r"], 
       SuperscriptBox["c", "2"]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "1", ",", "r"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RTfromZhatL5", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Divisible", "[", 
      RowBox[{"r", ",", "2"}], "]"}], "&&", 
     RowBox[{"Not", "[", 
      RowBox[{"Divisible", "[", 
       RowBox[{"s", ",", "2"}], "]"}], "]"}]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"CSL5", "[", 
       RowBox[{
        RowBox[{"r", "+", 
         RowBox[{"5", "s"}]}], ",", "s"}], "]"}], ".", 
      RowBox[{"SmatrixL5", "[", 
       RowBox[{
        RowBox[{"r", "+", 
         RowBox[{"5", "s"}]}], ",", "s"}], "]"}], ".", 
      RowBox[{"ZhatL5", "[", 
       RowBox[{
        RowBox[{"r", "+", 
         RowBox[{"5", "s"}]}], ",", "s"}], "]"}]}], 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"2", "\[ImaginaryI]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", 
          FractionBox[
           RowBox[{"r", "+", 
            RowBox[{"5", "s"}]}], "s"]}], "]"}]}], ")"}], 
      RowBox[{"ExtraTerm", "[", 
       RowBox[{
        RowBox[{"r", "+", 
         RowBox[{"5", "s"}]}], ",", "s"}], "]"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"CSL5", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ".", 
      RowBox[{"SmatrixL5", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ".", 
      RowBox[{"ZhatL5", "[", 
       RowBox[{"r", ",", "s"}], "]"}]}], 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"2", "\[ImaginaryI]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", 
          FractionBox["r", "s"]}], "]"}]}], ")"}], 
      RowBox[{"ExtraTerm", "[", 
       RowBox[{"r", ",", "s"}], "]"}]}]]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.769292350557252*^9, 3.7692923526207185`*^9}, {
  3.769292386306692*^9, 3.7692924135488286`*^9}, {3.769292449090863*^9, 
  3.7692924536377068`*^9}, {3.7692924894629483`*^9, 3.769292550752117*^9}, {
  3.769292628322774*^9, 3.769292693516509*^9}, {3.7692931496053715`*^9, 
  3.7692932166671085`*^9}, {3.7692933346329784`*^9, 3.7692933487911386`*^9}, {
  3.7692933820681987`*^9, 3.7692934270549326`*^9}, {3.769293491679205*^9, 
  3.769293560947147*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"d72b3cc5-7e0d-4f17-ba89-8e4abebc516f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Expression for  RT  from S & T matrices as given by equation (4.3)\
\>", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
   3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
   3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
   3.769290370693553*^9, 3.769290403363281*^9}, {3.769291835312505*^9, 
   3.769291837904626*^9}, {3.7692927485513935`*^9, 3.769292752105904*^9}, 
   3.7701384064747868`*^9},ExpressionUUID->"325e367a-ce2d-4def-b5e3-\
4b1b0e144a7e"],

Cell["\<\
We use r->r+ns symmetry (for n=-1) to pick the right branch of the complex \
root for even r and odd s.\
\>", "Text",
 CellChangeTimes->{{3.7692904351602745`*^9, 3.769290550009282*^9}, {
  3.769290662662174*^9, 3.769290789617802*^9}, {3.770138263968421*^9, 
  3.770138263968421*^9}, {3.770138342040056*^9, 
  3.7701383498151016`*^9}},ExpressionUUID->"5ef23e08-6410-4918-a04f-\
7a0508d339ca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TL", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"DiagonalMatrix", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SuperscriptBox["n", "2"], "-", "1"}], "4"], ")"}], 
       FractionBox["r", "s"]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S0L", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"2", "\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Pi]", " ", "n", " ", 
       FractionBox["r", "s"]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", 
      RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"FL", "[", 
   RowBox[{"a_", ",", "r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Divisible", "[", 
      RowBox[{"r", ",", "2"}], "]"}], "&&", 
     RowBox[{"Not", "[", 
      RowBox[{"Divisible", "[", 
       RowBox[{"s", ",", "2"}], "]"}], "]"}]}], ",", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[ImaginaryI]", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", 
           FractionBox[
            RowBox[{"r", "-", "s"}], "s"]}], "]"}]}], ")"}], "2"]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"TL", "[", 
             RowBox[{
              RowBox[{"r", "-", "s"}], ",", "s"}], "]"}], "[", 
            RowBox[{"[", "n", "]"}], "]"}], "[", 
           RowBox[{"[", "n", "]"}], "]"}], ")"}], "a"], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S0L", "[", 
           RowBox[{
            RowBox[{"r", "-", "s"}], ",", "s"}], "]"}], "2"], "[", 
         RowBox[{"[", "n", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", 
         RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[ImaginaryI]", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", 
           FractionBox["r", "s"]}], "]"}]}], ")"}], "2"]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"TL", "[", 
             RowBox[{"r", ",", "s"}], "]"}], "[", 
            RowBox[{"[", "n", "]"}], "]"}], "[", 
           RowBox[{"[", "n", "]"}], "]"}], ")"}], "a"], 
        SuperscriptBox[
         RowBox[{
          RowBox[{"S0L", "[", 
           RowBox[{"r", ",", "s"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "2"]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", 
         RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"RTfromSTL5", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"FL", "[", 
    RowBox[{
     RowBox[{"-", "5"}], ",", "r", ",", "s"}], "]"}], 
   RowBox[{"FL", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "r", ",", "s"}], "]"}]]}]}], "Input",
 CellChangeTimes->{{3.7692928732590494`*^9, 3.769293008192371*^9}, {
  3.769293059651824*^9, 3.7692930604736223`*^9}, {3.769293245661766*^9, 
  3.769293254489174*^9}, {3.7692934447745867`*^9, 3.7692934492077355`*^9}, {
  3.769293569900104*^9, 3.7692935715477057`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"54dc584a-15fc-481a-95a1-98a0b9bd3143"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check", "Section",
 CellChangeTimes->{{3.7692898878172293`*^9, 3.769289889464822*^9}, {
  3.7692908812448864`*^9, 3.7692908818682194`*^9}, {3.769291155479805*^9, 
  3.7692911685040264`*^9}},ExpressionUUID->"ce99a8e0-bdeb-4028-8210-\
1d6b7397290e"],

Cell["\<\
We check if the difference between two expressions for RT is zero (strictly \
speaking we check if the absolute value of its numerical approximation is < \
10^{-10})\
\>", "Text",
 CellChangeTimes->{{3.7692913279338846`*^9, 
  3.7692914418911343`*^9}},ExpressionUUID->"05619ddf-60a1-418e-a37f-\
7f5f7de58831"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"checkRTL5", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"RTfromZhatL5", "[", 
     RowBox[{"r", ",", "s"}], "]"}], "-", 
    RowBox[{"RTfromSTL5", "[", 
     RowBox[{"r", ",", "s"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smax", "=", "17"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"s", "=", "2"}], ",", 
   RowBox[{"s", "\[LessEqual]", "smax"}], ",", 
   RowBox[{"s", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"r", "=", "1"}], ",", 
     RowBox[{"r", "<", "s"}], ",", 
     RowBox[{"r", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GCD", "[", 
         RowBox[{"r", ",", "s"}], "]"}], ">", "1"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
        "r", ",", "\"\</\>\"", ",", "s", ",", 
         "\"\< -> r/s can be simplified\>\""}], "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"checkRTL5", "[", 
            RowBox[{"r", ",", "s"}], "]"}], "]"}], "<", 
          SuperscriptBox["10", 
           RowBox[{"-", "10"}]]}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{"r", ",", "\"\</\>\"", ",", "s", ",", "\"\< -> OK\>\""}], 
          "]"}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{
          "r", ",", "\"\</\>\"", ",", "s", ",", 
           "\"\< -> Houston, we have a problem\>\""}], "]"}]}], "]"}]}], 
      "]"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7692909501576796`*^9, 3.7692911270059547`*^9}, {
   3.769291238704379*^9, 3.769291253454962*^9}, {3.7692917519004583`*^9, 
   3.769291758199583*^9}, {3.769292011784778*^9, 3.7692920412470446`*^9}, 
   3.769292096985057*^9, {3.769293035950156*^9, 3.7692931025092497`*^9}, {
   3.769293266593871*^9, 3.7692932947854977`*^9}, {3.7692934567395797`*^9, 
   3.769293468911056*^9}, {3.7692935821174507`*^9, 3.7692935980957603`*^9}, {
   3.770725744737341*^9, 
   3.770725745192114*^9}},ExpressionUUID->"a91be11a-c657-410a-be74-\
2d8985b2bff8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["L(7,1)", "Subchapter",
 CellChangeTimes->{{3.769289775196267*^9, 3.769289792113028*^9}, {
   3.769292164974264*^9, 3.769292187511076*^9}, 3.7692931274406238`*^9, 
   3.7692933281931562`*^9},ExpressionUUID->"0c0f17bc-f925-4016-98a8-\
b607889f6405"],

Cell[CellGroupData[{

Cell["Initialisation", "Section",
 CellChangeTimes->{{3.7692898878172293`*^9, 
  3.769289889464822*^9}},ExpressionUUID->"d0805787-27ba-450a-925b-\
bfaf5d59d53f"],

Cell[CellGroupData[{

Cell["\<\
Expression for  RT  from Zhat as given by equations (4.1-4.2)\
\>", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
  3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
  3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
  3.769290370693553*^9, 3.769290374054566*^9}, {3.7692915285464926`*^9, 
  3.769291530837332*^9}, {3.7692922794047565`*^9, 3.769292283733823*^9}, {
  3.769292375752903*^9, 3.7692923792415705`*^9}, {3.769292466200079*^9, 
  3.769292472007612*^9}, {3.7701384253621984`*^9, 
  3.7701384272075214`*^9}},ExpressionUUID->"a0d31292-2b44-4941-adf3-\
7a1ea5ec4b19"],

Cell["\<\
We use r -> r + ns symmetry (for n = 7) to pick the right branch of the \
complex root for even r and odd s.\
\>", "Text",
 CellChangeTimes->{{3.7692925967541146`*^9, 3.769292619659934*^9}, 
   3.769293238683257*^9, 
   3.7692933324318743`*^9},ExpressionUUID->"3de35639-2151-4e1f-bfce-\
6b69d4179aac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ZhatL7", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
     FractionBox["r", "s"], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"7", "-", "3"}], "4"], ")"}]}], "]"}], 
   RowBox[{"List", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["r", "s"], 
       RowBox[{"(", 
        FractionBox["1", "7"], ")"}]}], "]"}], ",", "0", ",", "0", ",", 
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["r", "s"], 
       RowBox[{"(", 
        FractionBox["1", "7"], ")"}]}], "]"}], ",", "0", ",", 
     RowBox[{"-", "2"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SmatrixL7", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SqrtBox["7"]], 
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{"a", " ", "b"}]}], "7"]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{"7", "r"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "7"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CSL7", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{"s", " ", 
         SuperscriptBox["a", "2"]}]}], 
       RowBox[{"7", "r"}]]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{"7", "r"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExtraTerm", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["s", "r"], 
       SuperscriptBox["c", "2"]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "1", ",", "r"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RTfromZhatL7", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Divisible", "[", 
      RowBox[{"r", ",", "2"}], "]"}], "&&", 
     RowBox[{"Not", "[", 
      RowBox[{"Divisible", "[", 
       RowBox[{"s", ",", "2"}], "]"}], "]"}]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"CSL7", "[", 
       RowBox[{
        RowBox[{"r", "+", 
         RowBox[{"7", "s"}]}], ",", "s"}], "]"}], ".", 
      RowBox[{"SmatrixL7", "[", 
       RowBox[{
        RowBox[{"r", "+", 
         RowBox[{"7", "s"}]}], ",", "s"}], "]"}], ".", 
      RowBox[{"ZhatL7", "[", 
       RowBox[{
        RowBox[{"r", "+", 
         RowBox[{"7", "s"}]}], ",", "s"}], "]"}]}], 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"2", "\[ImaginaryI]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", 
          FractionBox[
           RowBox[{"r", "+", 
            RowBox[{"7", "s"}]}], "s"]}], "]"}]}], ")"}], 
      RowBox[{"ExtraTerm", "[", 
       RowBox[{
        RowBox[{"r", "+", 
         RowBox[{"7", "s"}]}], ",", "s"}], "]"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"CSL7", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ".", 
      RowBox[{"SmatrixL7", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ".", 
      RowBox[{"ZhatL7", "[", 
       RowBox[{"r", ",", "s"}], "]"}]}], 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"2", "\[ImaginaryI]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", 
          FractionBox["r", "s"]}], "]"}]}], ")"}], 
      RowBox[{"ExtraTerm", "[", 
       RowBox[{"r", ",", "s"}], "]"}]}]]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.769292350557252*^9, 3.7692923526207185`*^9}, {
  3.769292386306692*^9, 3.7692924135488286`*^9}, {3.769292449090863*^9, 
  3.7692924536377068`*^9}, {3.7692924894629483`*^9, 3.769292550752117*^9}, {
  3.769292628322774*^9, 3.769292693516509*^9}, {3.7692931496053715`*^9, 
  3.7692932166671085`*^9}, {3.7692933346329784`*^9, 3.7692933487911386`*^9}, {
  3.7692933820681987`*^9, 3.7692934270549326`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"e2e0858f-2451-46c9-8cca-a20253bd05d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Expression for  RT  from S & T matrices as given by equation (4.3)\
\>", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
  3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
  3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
  3.769290370693553*^9, 3.769290403363281*^9}, {3.769291835312505*^9, 
  3.769291837904626*^9}, {3.7692927485513935`*^9, 3.769292752105904*^9}, {
  3.770138437648407*^9, 
  3.7701384390221415`*^9}},ExpressionUUID->"885e7547-c42d-4280-86df-\
dfb7c58ec6ae"],

Cell["\<\
We use r->r+ns symmetry (for n=-1) to pick the right branch of the complex \
root for even r and odd s.\
\>", "Text",
 CellChangeTimes->{{3.7692904351602745`*^9, 3.769290550009282*^9}, {
  3.769290662662174*^9, 3.769290789617802*^9}, {3.770138263968421*^9, 
  3.770138263968421*^9}, {3.770138342040056*^9, 
  3.7701383498151016`*^9}},ExpressionUUID->"58254f73-3352-42b6-9885-\
ecf7781b7e0a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TL", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"DiagonalMatrix", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SuperscriptBox["n", "2"], "-", "1"}], "4"], ")"}], 
       FractionBox["r", "s"]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S0L", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"2", "\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Pi]", " ", "n", " ", 
       FractionBox["r", "s"]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", 
      RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"FL", "[", 
   RowBox[{"a_", ",", "r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Divisible", "[", 
      RowBox[{"r", ",", "2"}], "]"}], "&&", 
     RowBox[{"Not", "[", 
      RowBox[{"Divisible", "[", 
       RowBox[{"s", ",", "2"}], "]"}], "]"}]}], ",", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[ImaginaryI]", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", 
           FractionBox[
            RowBox[{"r", "-", "s"}], "s"]}], "]"}]}], ")"}], "2"]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"TL", "[", 
             RowBox[{
              RowBox[{"r", "-", "s"}], ",", "s"}], "]"}], "[", 
            RowBox[{"[", "n", "]"}], "]"}], "[", 
           RowBox[{"[", "n", "]"}], "]"}], ")"}], "a"], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S0L", "[", 
           RowBox[{
            RowBox[{"r", "-", "s"}], ",", "s"}], "]"}], "2"], "[", 
         RowBox[{"[", "n", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", 
         RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[ImaginaryI]", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", 
           FractionBox["r", "s"]}], "]"}]}], ")"}], "2"]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"TL", "[", 
             RowBox[{"r", ",", "s"}], "]"}], "[", 
            RowBox[{"[", "n", "]"}], "]"}], "[", 
           RowBox[{"[", "n", "]"}], "]"}], ")"}], "a"], 
        SuperscriptBox[
         RowBox[{
          RowBox[{"S0L", "[", 
           RowBox[{"r", ",", "s"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "2"]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", 
         RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"RTfromSTL7", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"FL", "[", 
    RowBox[{
     RowBox[{"-", "7"}], ",", "r", ",", "s"}], "]"}], 
   RowBox[{"FL", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "r", ",", "s"}], "]"}]]}]}], "Input",
 CellChangeTimes->{{3.7692928732590494`*^9, 3.769293008192371*^9}, {
  3.769293059651824*^9, 3.7692930604736223`*^9}, {3.769293245661766*^9, 
  3.769293254489174*^9}, {3.7692934447745867`*^9, 3.7692934492077355`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"1dec1eed-f1a3-41f6-b457-22d03e29a039"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check", "Section",
 CellChangeTimes->{{3.7692898878172293`*^9, 3.769289889464822*^9}, {
  3.7692908812448864`*^9, 3.7692908818682194`*^9}, {3.769291155479805*^9, 
  3.7692911685040264`*^9}},ExpressionUUID->"08e23302-c713-472a-84e2-\
3101943182a8"],

Cell["\<\
We check if the difference between two expressions for RT is zero (strictly \
speaking we check if the absolute value of its numerical approximation is < \
10^{-10})\
\>", "Text",
 CellChangeTimes->{{3.7692913279338846`*^9, 
  3.7692914418911343`*^9}},ExpressionUUID->"b64933ee-b5c3-45eb-8ae5-\
32bdb51a9bcc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"checkRTL7", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"RTfromZhatL7", "[", 
     RowBox[{"r", ",", "s"}], "]"}], "-", 
    RowBox[{"RTfromSTL7", "[", 
     RowBox[{"r", ",", "s"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smax", "=", "17"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"s", "=", "2"}], ",", 
   RowBox[{"s", "\[LessEqual]", "smax"}], ",", 
   RowBox[{"s", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"r", "=", "1"}], ",", 
     RowBox[{"r", "<", "s"}], ",", 
     RowBox[{"r", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GCD", "[", 
         RowBox[{"r", ",", "s"}], "]"}], ">", "1"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
        "r", ",", "\"\</\>\"", ",", "s", ",", 
         "\"\< -> r/s can be simplified\>\""}], "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"checkRTL7", "[", 
            RowBox[{"r", ",", "s"}], "]"}], "]"}], "<", 
          SuperscriptBox["10", 
           RowBox[{"-", "10"}]]}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{"r", ",", "\"\</\>\"", ",", "s", ",", "\"\< -> OK\>\""}], 
          "]"}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{
          "r", ",", "\"\</\>\"", ",", "s", ",", 
           "\"\< -> Houston, we have a problem\>\""}], "]"}]}], "]"}]}], 
      "]"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7692909501576796`*^9, 3.7692911270059547`*^9}, {
   3.769291238704379*^9, 3.769291253454962*^9}, {3.7692917519004583`*^9, 
   3.769291758199583*^9}, {3.769292011784778*^9, 3.7692920412470446`*^9}, 
   3.769292096985057*^9, {3.769293035950156*^9, 3.7692931025092497`*^9}, {
   3.769293266593871*^9, 3.7692932947854977`*^9}, {3.7692934567395797`*^9, 
   3.769293468911056*^9}, 3.770725851508363*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"88488895-1058-4d59-9ea4-52c118e369be"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["L(9,1)", "Subchapter",
 CellChangeTimes->{{3.769289775196267*^9, 3.769289792113028*^9}, {
   3.769292164974264*^9, 3.769292187511076*^9}, 
   3.7692931274406238`*^9},ExpressionUUID->"931c4f2b-8032-4e11-bcb3-\
df133c08fe1c"],

Cell[CellGroupData[{

Cell["Initialisation", "Section",
 CellChangeTimes->{{3.7692898878172293`*^9, 
  3.769289889464822*^9}},ExpressionUUID->"ef0819b2-4d00-4184-9c05-\
8d4755b7bd5a"],

Cell[CellGroupData[{

Cell["\<\
Expression for  RT  from Zhat as given by equations (4.1-4.2)\
\>", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
  3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
  3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
  3.769290370693553*^9, 3.769290374054566*^9}, {3.7692915285464926`*^9, 
  3.769291530837332*^9}, {3.7692922794047565`*^9, 3.769292283733823*^9}, {
  3.769292375752903*^9, 3.7692923792415705`*^9}, {3.769292466200079*^9, 
  3.769292472007612*^9}, {3.770138455566549*^9, 
  3.770138457728278*^9}},ExpressionUUID->"abe4f16e-4076-498c-a838-\
54e76dbd9d97"],

Cell["\<\
We use r -> r + ns symmetry (for n = 9) to pick the right branch of the \
complex root for even r and odd s.\
\>", "Text",
 CellChangeTimes->{{3.7692925967541146`*^9, 3.769292619659934*^9}, 
   3.769293238683257*^9},ExpressionUUID->"d1503040-c5d7-4178-ab99-\
ac5949dc441a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ZhatL9", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
     FractionBox["r", "s"], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"9", "-", "3"}], "4"], ")"}]}], "]"}], 
   RowBox[{"List", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["r", "s"], 
       RowBox[{"(", 
        FractionBox["1", "9"], ")"}]}], "]"}], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["r", "s"], 
       RowBox[{"(", 
        FractionBox["1", "9"], ")"}]}], "]"}], ",", "0", ",", 
     RowBox[{"-", "2"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SmatrixL9", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SqrtBox["9"]], 
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{"a", " ", "b"}]}], "9"]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{"9", "r"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "9"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CSL9", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{"s", " ", 
         SuperscriptBox["a", "2"]}]}], 
       RowBox[{"9", "r"}]]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{"9", "r"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExtraTerm", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["s", "r"], 
       SuperscriptBox["c", "2"]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "1", ",", "r"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RTfromZhatL9", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Divisible", "[", 
      RowBox[{"r", ",", "2"}], "]"}], "&&", 
     RowBox[{"Not", "[", 
      RowBox[{"Divisible", "[", 
       RowBox[{"s", ",", "2"}], "]"}], "]"}]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"CSL9", "[", 
       RowBox[{
        RowBox[{"r", "+", 
         RowBox[{"9", "s"}]}], ",", "s"}], "]"}], ".", 
      RowBox[{"SmatrixL9", "[", 
       RowBox[{
        RowBox[{"r", "+", 
         RowBox[{"9", "s"}]}], ",", "s"}], "]"}], ".", 
      RowBox[{"ZhatL9", "[", 
       RowBox[{
        RowBox[{"r", "+", 
         RowBox[{"9", "s"}]}], ",", "s"}], "]"}]}], 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"2", "\[ImaginaryI]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", 
          FractionBox[
           RowBox[{"r", "+", 
            RowBox[{"9", "s"}]}], "s"]}], "]"}]}], ")"}], 
      RowBox[{"ExtraTerm", "[", 
       RowBox[{
        RowBox[{"r", "+", 
         RowBox[{"9", "s"}]}], ",", "s"}], "]"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"CSL9", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ".", 
      RowBox[{"SmatrixL9", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ".", 
      RowBox[{"ZhatL9", "[", 
       RowBox[{"r", ",", "s"}], "]"}]}], 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"2", "\[ImaginaryI]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", 
          FractionBox["r", "s"]}], "]"}]}], ")"}], 
      RowBox[{"ExtraTerm", "[", 
       RowBox[{"r", ",", "s"}], "]"}]}]]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.769292350557252*^9, 3.7692923526207185`*^9}, {
  3.769292386306692*^9, 3.7692924135488286`*^9}, {3.769292449090863*^9, 
  3.7692924536377068`*^9}, {3.7692924894629483`*^9, 3.769292550752117*^9}, {
  3.769292628322774*^9, 3.769292693516509*^9}, {3.7692931496053715`*^9, 
  3.7692932166671085`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"1fd2f6e8-e098-4d23-a611-2f2b6fa2c97c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Expression for  RT  from S & T matrices as given by equation (4.3)\
\>", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
  3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
  3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
  3.769290370693553*^9, 3.769290403363281*^9}, {3.769291835312505*^9, 
  3.769291837904626*^9}, {3.7692927485513935`*^9, 3.769292752105904*^9}, {
  3.770138467327986*^9, 
  3.7701384678146877`*^9}},ExpressionUUID->"1afa5096-29ee-4020-955e-\
b6bf3cf28d25"],

Cell["\<\
We use r->r+ns symmetry (for n=-1) to pick the right branch of the complex \
root for even r and odd s.\
\>", "Text",
 CellChangeTimes->{{3.7692904351602745`*^9, 3.769290550009282*^9}, {
  3.769290662662174*^9, 3.769290789617802*^9}, {3.770138263968421*^9, 
  3.770138263968421*^9}, {3.770138342040056*^9, 
  3.7701383498151016`*^9}},ExpressionUUID->"be0b65fe-d944-47ef-b872-\
e97b78847697"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TL", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"DiagonalMatrix", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SuperscriptBox["n", "2"], "-", "1"}], "4"], ")"}], 
       FractionBox["r", "s"]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S0L", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"2", "\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Pi]", " ", "n", " ", 
       FractionBox["r", "s"]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", 
      RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"FL", "[", 
   RowBox[{"a_", ",", "r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Divisible", "[", 
      RowBox[{"r", ",", "2"}], "]"}], "&&", 
     RowBox[{"Not", "[", 
      RowBox[{"Divisible", "[", 
       RowBox[{"s", ",", "2"}], "]"}], "]"}]}], ",", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[ImaginaryI]", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", 
           FractionBox[
            RowBox[{"r", "-", "s"}], "s"]}], "]"}]}], ")"}], "2"]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"TL", "[", 
             RowBox[{
              RowBox[{"r", "-", "s"}], ",", "s"}], "]"}], "[", 
            RowBox[{"[", "n", "]"}], "]"}], "[", 
           RowBox[{"[", "n", "]"}], "]"}], ")"}], "a"], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S0L", "[", 
           RowBox[{
            RowBox[{"r", "-", "s"}], ",", "s"}], "]"}], "2"], "[", 
         RowBox[{"[", "n", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", 
         RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[ImaginaryI]", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", 
           FractionBox["r", "s"]}], "]"}]}], ")"}], "2"]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"TL", "[", 
             RowBox[{"r", ",", "s"}], "]"}], "[", 
            RowBox[{"[", "n", "]"}], "]"}], "[", 
           RowBox[{"[", "n", "]"}], "]"}], ")"}], "a"], 
        SuperscriptBox[
         RowBox[{
          RowBox[{"S0L", "[", 
           RowBox[{"r", ",", "s"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "2"]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", 
         RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"RTfromSTL9", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"FL", "[", 
    RowBox[{
     RowBox[{"-", "9"}], ",", "r", ",", "s"}], "]"}], 
   RowBox[{"FL", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "r", ",", "s"}], "]"}]]}]}], "Input",
 CellChangeTimes->{{3.7692928732590494`*^9, 3.769293008192371*^9}, {
  3.769293059651824*^9, 3.7692930604736223`*^9}, {3.769293245661766*^9, 
  3.769293254489174*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"94b67ceb-058e-4063-a48e-6c31fafe782b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check", "Section",
 CellChangeTimes->{{3.7692898878172293`*^9, 3.769289889464822*^9}, {
  3.7692908812448864`*^9, 3.7692908818682194`*^9}, {3.769291155479805*^9, 
  3.7692911685040264`*^9}},ExpressionUUID->"0b6b7447-9a40-4cb6-93ba-\
e4644fe5a8e5"],

Cell["\<\
We check if the difference between two expressions for RT is zero (strictly \
speaking we check if the absolute value of its numerical approximation is < \
10^{-10})\
\>", "Text",
 CellChangeTimes->{{3.7692913279338846`*^9, 
  3.7692914418911343`*^9}},ExpressionUUID->"1995e0a1-7463-4473-a956-\
5d97aaf73433"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"checkRTL9", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"RTfromZhatL9", "[", 
     RowBox[{"r", ",", "s"}], "]"}], "-", 
    RowBox[{"RTfromSTL9", "[", 
     RowBox[{"r", ",", "s"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smax", "=", "17"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"s", "=", "2"}], ",", 
   RowBox[{"s", "\[LessEqual]", "smax"}], ",", 
   RowBox[{"s", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"r", "=", "1"}], ",", 
     RowBox[{"r", "<", "s"}], ",", 
     RowBox[{"r", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GCD", "[", 
         RowBox[{"r", ",", "s"}], "]"}], ">", "1"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
        "r", ",", "\"\</\>\"", ",", "s", ",", 
         "\"\< -> r/s can be simplified\>\""}], "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"ccheckRTL9", "[", 
            RowBox[{"r", ",", "s"}], "]"}], "]"}], "<", 
          SuperscriptBox["10", 
           RowBox[{"-", "10"}]]}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{"r", ",", "\"\</\>\"", ",", "s", ",", "\"\< -> OK\>\""}], 
          "]"}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{
          "r", ",", "\"\</\>\"", ",", "s", ",", 
           "\"\< -> Houston, we have a problem\>\""}], "]"}]}], "]"}]}], 
      "]"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7692909501576796`*^9, 3.7692911270059547`*^9}, {
   3.769291238704379*^9, 3.769291253454962*^9}, {3.7692917519004583`*^9, 
   3.769291758199583*^9}, {3.769292011784778*^9, 3.7692920412470446`*^9}, 
   3.769292096985057*^9, {3.769293035950156*^9, 3.7692931025092497`*^9}, {
   3.769293266593871*^9, 3.7692932947854977`*^9}, 
   3.770725905208848*^9},ExpressionUUID->"5d869283-7401-426b-92ba-\
fb06e432f872"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["L(11,1)", "Subchapter",
 CellChangeTimes->{{3.769289775196267*^9, 3.769289792113028*^9}, {
  3.769292164974264*^9, 
  3.769292187511076*^9}},ExpressionUUID->"295d4d36-7b44-4719-b233-\
abecaa9eb103"],

Cell[CellGroupData[{

Cell["Initialisation", "Section",
 CellChangeTimes->{{3.7692898878172293`*^9, 
  3.769289889464822*^9}},ExpressionUUID->"5f94569b-e4ab-4bde-8c87-\
c116ee0070e3"],

Cell[CellGroupData[{

Cell["\<\
Expression for  RT  from Zhat as given by equations (4.1-4.2)\
\>", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
  3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
  3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
  3.769290370693553*^9, 3.769290374054566*^9}, {3.7692915285464926`*^9, 
  3.769291530837332*^9}, {3.7692922794047565`*^9, 3.769292283733823*^9}, {
  3.769292375752903*^9, 3.7692923792415705`*^9}, {3.769292466200079*^9, 
  3.769292472007612*^9}, {3.7701384769521255`*^9, 3.7701384794628787`*^9}, {
  3.7725557760142145`*^9, 
  3.7725557762266846`*^9}},ExpressionUUID->"fa11d3e5-99a2-405e-ba7b-\
cb90b7e9ec28"],

Cell["\<\
We use r -> r + ns symmetry (for n = 11) to pick the right branch of the \
complex root for even r and odd s.\
\>", "Text",
 CellChangeTimes->{{3.7692925967541146`*^9, 
  3.769292619659934*^9}},ExpressionUUID->"91be6b9c-dda6-4032-9d0e-\
8da3724cf7a9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ZhatL11", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
     FractionBox["r", "s"], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"11", "-", "3"}], "4"], ")"}]}], "]"}], 
   RowBox[{"List", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["r", "s"], 
       RowBox[{"(", 
        FractionBox["1", "11"], ")"}]}], "]"}], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["r", "s"], 
       RowBox[{"(", 
        FractionBox["1", "11"], ")"}]}], "]"}], ",", "0", ",", 
     RowBox[{"-", "2"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SmatrixL11", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SqrtBox["11"]], 
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{"a", " ", "b"}]}], "11"]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{"11", "r"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "11"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CSL11", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{"s", " ", 
         SuperscriptBox["a", "2"]}]}], 
       RowBox[{"11", "r"}]]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{"11", "r"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExtraTerm", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["s", "r"], 
       SuperscriptBox["c", "2"]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "1", ",", "r"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RTfromZhatL11", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Divisible", "[", 
      RowBox[{"r", ",", "2"}], "]"}], "&&", 
     RowBox[{"Not", "[", 
      RowBox[{"Divisible", "[", 
       RowBox[{"s", ",", "2"}], "]"}], "]"}]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"CSL11", "[", 
       RowBox[{
        RowBox[{"r", "+", 
         RowBox[{"11", "s"}]}], ",", "s"}], "]"}], ".", 
      RowBox[{"SmatrixL11", "[", 
       RowBox[{
        RowBox[{"r", "+", 
         RowBox[{"11", "s"}]}], ",", "s"}], "]"}], ".", 
      RowBox[{"ZhatL11", "[", 
       RowBox[{
        RowBox[{"r", "+", 
         RowBox[{"11", "s"}]}], ",", "s"}], "]"}]}], 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"2", "\[ImaginaryI]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", 
          FractionBox[
           RowBox[{"r", "+", 
            RowBox[{"11", "s"}]}], "s"]}], "]"}]}], ")"}], 
      RowBox[{"ExtraTerm", "[", 
       RowBox[{
        RowBox[{"r", "+", 
         RowBox[{"11", "s"}]}], ",", "s"}], "]"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"CSL11", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ".", 
      RowBox[{"SmatrixL11", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ".", 
      RowBox[{"ZhatL11", "[", 
       RowBox[{"r", ",", "s"}], "]"}]}], 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"2", "\[ImaginaryI]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", 
          FractionBox["r", "s"]}], "]"}]}], ")"}], 
      RowBox[{"ExtraTerm", "[", 
       RowBox[{"r", ",", "s"}], "]"}]}]]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.769292350557252*^9, 3.7692923526207185`*^9}, {
  3.769292386306692*^9, 3.7692924135488286`*^9}, {3.769292449090863*^9, 
  3.7692924536377068`*^9}, {3.7692924894629483`*^9, 3.769292550752117*^9}, {
  3.769292628322774*^9, 3.769292693516509*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"9d563799-ac55-4ef8-8558-48c95009600f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Expression for  RT  from S & T matrices as given by equation (4.3)\
\>", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
   3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
   3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
   3.769290370693553*^9, 3.769290403363281*^9}, {3.769291835312505*^9, 
   3.769291837904626*^9}, {3.7692927485513935`*^9, 3.769292752105904*^9}, 
   3.77013849221148*^9},ExpressionUUID->"26ad9d89-caf8-4340-9efa-\
aa9ce1c6334b"],

Cell["\<\
We use r->r+ns symmetry (for n=-1) to pick the right branch of the complex \
root for even r and odd s.\
\>", "Text",
 CellChangeTimes->{{3.7692904351602745`*^9, 3.769290550009282*^9}, {
  3.769290662662174*^9, 3.769290789617802*^9}, {3.770138263968421*^9, 
  3.770138263968421*^9}, {3.770138342040056*^9, 
  3.7701383498151016`*^9}},ExpressionUUID->"176ce000-2908-42ed-973c-\
3c550e7dd8d7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TL", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"DiagonalMatrix", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SuperscriptBox["n", "2"], "-", "1"}], "4"], ")"}], 
       FractionBox["r", "s"]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S0L", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"2", "\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Pi]", " ", "n", " ", 
       FractionBox["r", "s"]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", 
      RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"FL", "[", 
   RowBox[{"a_", ",", "r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Divisible", "[", 
      RowBox[{"r", ",", "2"}], "]"}], "&&", 
     RowBox[{"Not", "[", 
      RowBox[{"Divisible", "[", 
       RowBox[{"s", ",", "2"}], "]"}], "]"}]}], ",", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[ImaginaryI]", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", 
           FractionBox[
            RowBox[{"r", "-", "s"}], "s"]}], "]"}]}], ")"}], "2"]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"TL", "[", 
             RowBox[{
              RowBox[{"r", "-", "s"}], ",", "s"}], "]"}], "[", 
            RowBox[{"[", "n", "]"}], "]"}], "[", 
           RowBox[{"[", "n", "]"}], "]"}], ")"}], "a"], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S0L", "[", 
           RowBox[{
            RowBox[{"r", "-", "s"}], ",", "s"}], "]"}], "2"], "[", 
         RowBox[{"[", "n", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", 
         RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[ImaginaryI]", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", 
           FractionBox["r", "s"]}], "]"}]}], ")"}], "2"]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"TL", "[", 
             RowBox[{"r", ",", "s"}], "]"}], "[", 
            RowBox[{"[", "n", "]"}], "]"}], "[", 
           RowBox[{"[", "n", "]"}], "]"}], ")"}], "a"], 
        SuperscriptBox[
         RowBox[{
          RowBox[{"S0L", "[", 
           RowBox[{"r", ",", "s"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "2"]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", 
         RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"RTfromSTL11", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"FL", "[", 
    RowBox[{
     RowBox[{"-", "11"}], ",", "r", ",", "s"}], "]"}], 
   RowBox[{"FL", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "r", ",", "s"}], "]"}]]}]}], "Input",
 CellChangeTimes->{{3.7692928732590494`*^9, 3.769293008192371*^9}, {
  3.769293059651824*^9, 3.7692930604736223`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"fe745fb8-abdd-4c23-a575-382c1ca096de"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check", "Section",
 CellChangeTimes->{{3.7692898878172293`*^9, 3.769289889464822*^9}, {
  3.7692908812448864`*^9, 3.7692908818682194`*^9}, {3.769291155479805*^9, 
  3.7692911685040264`*^9}},ExpressionUUID->"4a8bb8d2-5d46-41e5-83b5-\
98faf9cc29b5"],

Cell["\<\
We check if the difference between two expressions for RT is zero (strictly \
speaking we check if the absolute value of its numerical approximation is < \
10^{-10})\
\>", "Text",
 CellChangeTimes->{{3.7692913279338846`*^9, 
  3.7692914418911343`*^9}},ExpressionUUID->"4299a4f2-dd70-4100-9f1e-\
d7c44e1843cf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"checkRTL11", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"RTfromZhatL11", "[", 
     RowBox[{"r", ",", "s"}], "]"}], "-", 
    RowBox[{"RTfromSTL11", "[", 
     RowBox[{"r", ",", "s"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smax", "=", "17"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"s", "=", "2"}], ",", 
   RowBox[{"s", "\[LessEqual]", "smax"}], ",", 
   RowBox[{"s", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"r", "=", "1"}], ",", 
     RowBox[{"r", "<", "s"}], ",", 
     RowBox[{"r", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GCD", "[", 
         RowBox[{"r", ",", "s"}], "]"}], ">", "1"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
        "r", ",", "\"\</\>\"", ",", "s", ",", 
         "\"\< -> r/s can be simplified\>\""}], "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"checkRTL11", "[", 
            RowBox[{"r", ",", "s"}], "]"}], "]"}], "<", 
          SuperscriptBox["10", 
           RowBox[{"-", "10"}]]}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{"r", ",", "\"\</\>\"", ",", "s", ",", "\"\< -> OK\>\""}], 
          "]"}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{
          "r", ",", "\"\</\>\"", ",", "s", ",", 
           "\"\< -> Houston, we have a problem\>\""}], "]"}]}], "]"}]}], 
      "]"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7692909501576796`*^9, 3.7692911270059547`*^9}, {
   3.769291238704379*^9, 3.769291253454962*^9}, {3.7692917519004583`*^9, 
   3.769291758199583*^9}, {3.769292011784778*^9, 3.7692920412470446`*^9}, 
   3.769292096985057*^9, {3.769293035950156*^9, 3.7692931025092497`*^9}, {
   3.77072591561817*^9, 3.7707259170832157`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"7b7c48f9-5059-4a75-9a98-9fe1ceeddcf6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Brieskorn spheres", "Chapter",
 CellChangeTimes->{{3.7692897618070087`*^9, 
  3.769289768776441*^9}},ExpressionUUID->"20956a99-4984-4074-8069-\
0a4cae52c7d5"],

Cell[CellGroupData[{

Cell["\[CapitalSigma](2,3,7)", "Subchapter",
 CellChangeTimes->{{3.769289775196267*^9, 
  3.769289792113028*^9}},ExpressionUUID->"37a3bbfc-ac52-486a-93be-\
d2f1f22d5bc6"],

Cell[CellGroupData[{

Cell["Initialisation", "Section",
 CellChangeTimes->{{3.7692898878172293`*^9, 
  3.769289889464822*^9}},ExpressionUUID->"29952541-be40-44fd-a418-\
c30e691ad5c1"],

Cell[CellGroupData[{

Cell["\<\
Expression for  RT  from Zhat as given by equations (4.8-4.9)\
\>", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
  3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
  3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
  3.769290370693553*^9, 3.769290374054566*^9}, {3.7701385313132963`*^9, 
  3.7701385537952857`*^9}},ExpressionUUID->"91a34add-8c31-45df-ae2e-\
eab82f9f9ffc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]", "[", 
    RowBox[{"n_", ",", "a_", ",", "twop_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"n", "-", "a"}], ",", "twop"}], "]"}], "\[Equal]", "0"}], 
      ",", "1", ",", "0"}], "]"}], "+", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"n", "+", "a"}], ",", "twop"}], "]"}], "\[Equal]", "0"}], 
      ",", 
      RowBox[{"-", "1"}], ",", "0"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"RTfromZhat237", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["q", 
       FractionBox["83", "168"]], 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{"1", "/", "2"}]], "-", 
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]]}], ")"}]}]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "1", ",", "84"}], "]"}], "-", 
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "13", ",", "84"}], "]"}], "-", 
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "29", ",", "84"}], "]"}], "+", 
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "41", ",", "84"}], "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["n", 
           RowBox[{"42", "s"}]]}], ")"}], 
        SuperscriptBox["q", 
         FractionBox[
          SuperscriptBox["n", "2"], 
          RowBox[{"4", "*", "42"}]]]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", 
         RowBox[{"42", "s"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"q", "->", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["r", "s"]}]]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.758136380664257*^9, 3.758136410350634*^9}, {
   3.758136521980811*^9, 3.758136549690269*^9}, {3.7614282441857243`*^9, 
   3.761428302478817*^9}, {3.7614283783642693`*^9, 3.761428378567226*^9}, 
   3.769290010209176*^9, {3.7692900846093235`*^9, 3.769290098707641*^9}, {
   3.769290192853054*^9, 3.769290213352173*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d948d293-b445-4d62-9f25-8781ba3d83d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Expression for  RT  from S & T matrices as given by equations (4.10-4.11)\
\>", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
  3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
  3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
  3.769290370693553*^9, 3.769290403363281*^9}, {3.7701385681491776`*^9, 
  3.770138570564247*^9}},ExpressionUUID->"13d13aa8-4466-420f-a250-\
27f78432d31b"],

Cell["\<\
We use r->r+ns symmetry (for n=-1) to pick the right branch of the complex \
root for even r and odd s.\
\>", "Text",
 CellChangeTimes->{{3.7692904351602745`*^9, 3.769290550009282*^9}, {
  3.769290662662174*^9, 3.769290789617802*^9}, {3.770138263968421*^9, 
  3.770138263968421*^9}, {3.770138342040056*^9, 
  3.7701383498151016`*^9}},ExpressionUUID->"2fce1c9f-4a3f-4b05-a37e-\
41e243cc95c3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tproduct237", "[", 
   RowBox[{"r_", ",", "s_", ",", "n1_", ",", "n2_", ",", "n3_", ",", "n4_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
     FractionBox["r", "s"], 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        SuperscriptBox["n1", "2"], "-", "1"}], "4"], ")"}]}], "]"}], 
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
     FractionBox["r", "s"], 
     RowBox[{"(", 
      RowBox[{"-", "2"}], ")"}], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        SuperscriptBox["n2", "2"], "-", "1"}], "4"], ")"}]}], "]"}], 
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
     FractionBox["r", "s"], 
     RowBox[{"(", 
      RowBox[{"-", "3"}], ")"}], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        SuperscriptBox["n3", "2"], "-", "1"}], "4"], ")"}]}], "]"}], 
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
     FractionBox["r", "s"], 
     RowBox[{"(", 
      RowBox[{"-", "7"}], ")"}], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        SuperscriptBox["n4", "2"], "-", "1"}], "4"], ")"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"S0product237", "[", 
   RowBox[{"r_", ",", "s_", ",", "n1_", ",", "n2_", ",", "n3_", ",", "n4_"}], 
   "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", " ", 
      FractionBox["r", "s"], "n1"}], "]"}], 
    RowBox[{"-", "1"}]], 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", 
     FractionBox["r", "s"], "n2"}], "]"}], 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", 
     FractionBox["r", "s"], "n3"}], "]"}], 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", 
     FractionBox["r", "s"], "n4"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Sproduct237", "[", 
   RowBox[{"r_", ",", "s_", ",", "n1_", ",", "n2_", ",", "n3_", ",", "n4_"}], 
   "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", 
     FractionBox["r", "s"], "n1", " ", "n2"}], "]"}], 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", 
     FractionBox["r", "s"], "n1", " ", "n3"}], "]"}], 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", 
     FractionBox["r", "s"], "n1", " ", "n4"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"F237", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", 
        FractionBox["r", "s"]}], "]"}], ")"}], "5"]], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Tproduct237", "[", 
       RowBox[{"r", ",", "s", ",", "n1", ",", "n2", ",", "n3", ",", "n4"}], 
       "]"}], 
      RowBox[{"S0product237", "[", 
       RowBox[{"r", ",", "s", ",", "n1", ",", "n2", ",", "n3", ",", "n4"}], 
       "]"}], 
      RowBox[{"Sproduct237", "[", 
       RowBox[{"r", ",", "s", ",", "n1", ",", "n2", ",", "n3", ",", "n4"}], 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n1", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n2", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n3", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n4", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fminus", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", 
        FractionBox["r", "s"]}], "]"}], ")"}], "2"]], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"\[Pi]", " ", "\[ImaginaryI]", " ", 
        FractionBox["r", "s"], 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           SuperscriptBox["n", "2"], "-", "1"}], "2"], ")"}]}], "]"}], 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", 
         FractionBox["r", "s"], "n"}], "]"}], "2"]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RTfromST237", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Divisible", "[", 
      RowBox[{"r", ",", "2"}], "]"}], "&&", 
     RowBox[{"Not", "[", 
      RowBox[{"Divisible", "[", 
       RowBox[{"s", ",", "2"}], "]"}], "]"}]}], ",", 
    FractionBox[
     RowBox[{"F237", "[", 
      RowBox[{
       RowBox[{"r", "-", "s"}], ",", "s"}], "]"}], 
     SuperscriptBox[
      RowBox[{"Fminus", "[", 
       RowBox[{
        RowBox[{"r", "-", "s"}], ",", "s"}], "]"}], "4"]], ",", 
    FractionBox[
     RowBox[{"F237", "[", 
      RowBox[{"r", ",", "s"}], "]"}], 
     SuperscriptBox[
      RowBox[{"Fminus", "[", 
       RowBox[{"r", ",", "s"}], "]"}], "4"]]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7692915902555103`*^9, 3.7692916004363327`*^9}, {
   3.7692917088475423`*^9, 3.7692917095357046`*^9}, 3.769291745416791*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"2eb35dd4-39be-4ae6-ac3e-4b2ab0a10e16"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check", "Section",
 CellChangeTimes->{{3.7692898878172293`*^9, 3.769289889464822*^9}, {
  3.7692908812448864`*^9, 3.7692908818682194`*^9}, {3.769291155479805*^9, 
  3.7692911685040264`*^9}},ExpressionUUID->"04eeb206-a7e0-4da2-bf65-\
ccd039fcbe67"],

Cell["\<\
We check if the difference between two expressions for RT is zero (strictly \
speaking we check if the absolute value of its numerical approximation is < \
10^{-10})\
\>", "Text",
 CellChangeTimes->{{3.7692913279338846`*^9, 
  3.7692914418911343`*^9}},ExpressionUUID->"f22a33f6-5e4a-402c-812f-\
9265ae72543c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"checkRT237", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"RTfromZhat237", "[", 
     RowBox[{"r", ",", "s"}], "]"}], "-", 
    RowBox[{"RTfromST237", "[", 
     RowBox[{"r", ",", "s"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smax", "=", "13"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"s", "=", "2"}], ",", 
   RowBox[{"s", "\[LessEqual]", "smax"}], ",", 
   RowBox[{"s", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"r", "=", "1"}], ",", 
     RowBox[{"r", "<", "s"}], ",", 
     RowBox[{"r", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GCD", "[", 
         RowBox[{"r", ",", "s"}], "]"}], ">", "1"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
        "r", ",", "\"\</\>\"", ",", "s", ",", 
         "\"\< -> r/s can be simplified\>\""}], "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"checkRT237", "[", 
            RowBox[{"r", ",", "s"}], "]"}], "]"}], "<", 
          SuperscriptBox["10", 
           RowBox[{"-", "10"}]]}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{"r", ",", "\"\</\>\"", ",", "s", ",", "\"\< -> OK\>\""}], 
          "]"}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{
          "r", ",", "\"\</\>\"", ",", "s", ",", 
           "\"\< -> Houston, we have a problem\>\""}], "]"}]}], "]"}]}], 
      "]"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7692909501576796`*^9, 3.7692911270059547`*^9}, {
  3.769291238704379*^9, 3.769291253454962*^9}, {3.7692917519004583`*^9, 
  3.769291758199583*^9}},ExpressionUUID->"7325c3f5-695e-443a-9bbd-\
83b20c0316ac"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[CapitalSigma](2,3,5) - Poincare sphere", "Subchapter",
 CellChangeTimes->{{3.769289775196267*^9, 
  3.7692898039643764`*^9}},ExpressionUUID->"7093fc91-8b0a-4d33-ba0c-\
e8c3e3b7bb6c"],

Cell[CellGroupData[{

Cell["Initialisation", "Section",
 CellChangeTimes->{{3.7692898878172293`*^9, 
  3.769289889464822*^9}},ExpressionUUID->"3d2f1abf-8404-40e3-91b7-\
6eb7be76b63e"],

Cell[CellGroupData[{

Cell["\<\
Expression for  RT  from Zhat as given by equations (4.14-4.15)\
\>", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
  3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
  3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
  3.769290370693553*^9, 3.769290374054566*^9}, {3.7692915285464926`*^9, 
  3.769291530837332*^9}, {3.7701386447943*^9, 
  3.7701386462293897`*^9}},ExpressionUUID->"6304aeb1-b078-4622-b686-\
eb37c564e141"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]", "[", 
    RowBox[{"n_", ",", "a_", ",", "twop_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"n", "-", "a"}], ",", "twop"}], "]"}], "\[Equal]", "0"}], 
      ",", "1", ",", "0"}], "]"}], "+", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"n", "+", "a"}], ",", "twop"}], "]"}], "\[Equal]", "0"}], 
      ",", 
      RowBox[{"-", "1"}], ",", "0"}], "]"}]}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RTfromZhat235", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{"1", "/", "2"}]], "-", 
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]]}], ")"}], 
       SuperscriptBox["q", 
        FractionBox["181", "120"]]}]], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", 
        FractionBox["1", "120"]], "-", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Psi]", "[", 
              RowBox[{"n", ",", "1", ",", "60"}], "]"}], "+", 
             RowBox[{"\[Psi]", "[", 
              RowBox[{"n", ",", "11", ",", "60"}], "]"}], "+", 
             RowBox[{"\[Psi]", "[", 
              RowBox[{"n", ",", "19", ",", "60"}], "]"}], "+", 
             RowBox[{"\[Psi]", "[", 
              RowBox[{"n", ",", "29", ",", "60"}], "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox["n", 
              RowBox[{"30", "s"}]]}], ")"}], 
           SuperscriptBox["q", 
            FractionBox[
             SuperscriptBox["n", "2"], 
             RowBox[{"4", "*", "30"}]]]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", 
            RowBox[{"30", "s"}]}], "}"}]}], "]"}]}]}], ")"}]}], ",", 
    RowBox[{"q", "->", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["r", "s"]}]]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.758136380664257*^9, 3.758136410350634*^9}, {
   3.758136521980811*^9, 3.758136549690269*^9}, {3.7614282441857243`*^9, 
   3.761428302478817*^9}, {3.7614283783642693`*^9, 3.761428378567226*^9}, 
   3.769290010209176*^9, {3.7692900846093235`*^9, 3.769290098707641*^9}, {
   3.769290192853054*^9, 3.769290213352173*^9}, {3.769291782590395*^9, 
   3.7692918135815945`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"a0f2a4b5-337b-463a-bf24-69b798494d87"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Expression for  RT  from S & T matrices as given by equations (4.16-4.17)\
\>", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
  3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
  3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
  3.769290370693553*^9, 3.769290403363281*^9}, {3.769291835312505*^9, 
  3.769291837904626*^9}, {3.770138663820198*^9, 
  3.770138666222084*^9}},ExpressionUUID->"5e297780-5dda-4377-be60-\
e24cd2edeaa4"],

Cell["\<\
We use r->r+ns symmetry (for n=-1) to pick the right branch of the complex \
root for even r and odd s.\
\>", "Text",
 CellChangeTimes->{{3.7692904351602745`*^9, 3.769290550009282*^9}, {
  3.769290662662174*^9, 3.769290789617802*^9}, {3.770138263968421*^9, 
  3.770138263968421*^9}, {3.770138342040056*^9, 
  3.7701383498151016`*^9}},ExpressionUUID->"e6bafbcf-0a67-4d6b-8b92-\
55d0d41c45bc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tproduct235", "[", 
   RowBox[{
   "r_", ",", "s_", ",", "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", 
    "n5_", ",", "n6_", ",", "n7_", ",", "n8_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", 
     FractionBox["r", "s"], " ", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n1", "2"], "-", "1"}], ")"}]}], "4"]}], "]"}], 
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", 
     FractionBox["r", "s"], " ", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n2", "2"], "-", "1"}], ")"}]}], "4"]}], "]"}], 
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", 
     FractionBox["r", "s"], " ", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n3", "2"], "-", "1"}], ")"}]}], "4"]}], "]"}], 
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", 
     FractionBox["r", "s"], " ", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n4", "2"], "-", "1"}], ")"}]}], "4"]}], "]"}], 
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", 
     FractionBox["r", "s"], " ", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n5", "2"], "-", "1"}], ")"}]}], "4"]}], "]"}], 
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", 
     FractionBox["r", "s"], " ", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n6", "2"], "-", "1"}], ")"}]}], "4"]}], "]"}], 
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", 
     FractionBox["r", "s"], " ", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n7", "2"], "-", "1"}], ")"}]}], "4"]}], "]"}], 
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", 
     FractionBox["r", "s"], " ", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n8", "2"], "-", "1"}], ")"}]}], "4"]}], 
    "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"S0product235", "[", 
   RowBox[{
   "r_", ",", "s_", ",", "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", 
    "n5_", ",", "n6_", ",", "n7_", ",", "n8_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Pi]", 
       FractionBox["r", "s"], " ", "n1"}], "]"}], ")"}], 
    RowBox[{"-", "1"}]], 
   SuperscriptBox[
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", 
        FractionBox["r", "s"], " ", "n3"}], "]"}], 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", 
        FractionBox["r", "s"], " ", "n4"}], "]"}], 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", 
        FractionBox["r", "s"], " ", "n8"}], "]"}]}], ")"}], "1"]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Sproduct235", "[", 
    RowBox[{
    "r_", ",", "s_", ",", "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", 
     "n5_", ",", "n6_", ",", "n7_", ",", "n8_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", " ", 
      FractionBox["r", "s"], "n1", " ", "n2"}], " ", "]"}], 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", " ", 
      FractionBox["r", "s"], "n2", " ", "n3"}], " ", "]"}], 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", 
      FractionBox["r", "s"], " ", "n1", " ", "n4"}], " ", "]"}], 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", 
      FractionBox["r", "s"], " ", "n1", " ", "n5"}], " ", "]"}], 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", 
      FractionBox["r", "s"], " ", "n5", " ", "n6"}], " ", "]"}], 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", 
      FractionBox["r", "s"], " ", "n6", " ", "n7"}], " ", "]"}], 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", 
      FractionBox["r", "s"], " ", "n7", " ", "n8"}], " ", "]"}]}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F235", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", 
        FractionBox["r", "s"]}], "]"}], ")"}], "9"]], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Tproduct235", "[", 
       RowBox[{
       "r", ",", "s", ",", "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", 
        ",", "n6", ",", "n7", ",", "n8"}], "]"}], 
      RowBox[{"S0product235", "[", 
       RowBox[{
       "r", ",", "s", ",", "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", 
        ",", "n6", ",", "n7", ",", "n8"}], "]"}], 
      RowBox[{"Sproduct235", "[", 
       RowBox[{
       "r", ",", "s", ",", "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", 
        ",", "n6", ",", "n7", ",", "n8"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n1", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n2", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n3", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n4", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n5", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n6", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n7", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n8", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fminus", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", 
       FractionBox["r", "s"], " ", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "-", "1"}], ")"}]}], "4"]}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", 
          FractionBox["r", "s"], " ", "n"}], "]"}], 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", 
          FractionBox["r", "s"]}], "]"}]], ")"}], "2"]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", 
      RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"RTfromST235", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Divisible", "[", 
      RowBox[{"r", ",", "2"}], "]"}], "&&", 
     RowBox[{"Not", "[", 
      RowBox[{"Divisible", "[", 
       RowBox[{"s", ",", "2"}], "]"}], "]"}]}], ",", 
    FractionBox[
     RowBox[{"F235", "[", 
      RowBox[{
       RowBox[{"r", "-", "s"}], ",", "s"}], "]"}], 
     SuperscriptBox[
      RowBox[{"Fminus", "[", 
       RowBox[{
        RowBox[{"r", "-", "s"}], ",", "s"}], "]"}], "8"]], ",", 
    FractionBox[
     RowBox[{"F235", "[", 
      RowBox[{"r", ",", "s"}], "]"}], 
     SuperscriptBox[
      RowBox[{"Fminus", "[", 
       RowBox[{"r", ",", "s"}], "]"}], "8"]]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.766185523954185*^9, 3.766185564333156*^9}, 
   3.766185746773222*^9, {3.766185821654772*^9, 3.766185840590135*^9}, {
   3.766185894224099*^9, 3.766185929189803*^9}, {3.7661867249903812`*^9, 
   3.766186726711876*^9}, 3.7663358401143103`*^9, {3.7692918722916603`*^9, 
   3.7692919885838065`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"3ae24f8b-9944-4f6e-8473-4eebc049cbe4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check", "Section",
 CellChangeTimes->{{3.7692898878172293`*^9, 3.769289889464822*^9}, {
  3.7692908812448864`*^9, 3.7692908818682194`*^9}, {3.769291155479805*^9, 
  3.7692911685040264`*^9}},ExpressionUUID->"e13c4048-0e52-4456-ba9a-\
656d75408e6b"],

Cell["\<\
We check if the difference between two expressions for RT is zero (strictly \
speaking we check if the absolute value of its numerical approximation is < \
10^{-10})\
\>", "Text",
 CellChangeTimes->{{3.7692913279338846`*^9, 
  3.7692914418911343`*^9}},ExpressionUUID->"0341ffd1-de7d-4454-8482-\
fb48eec7f507"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"checkRT235", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"RTfromZhat235", "[", 
     RowBox[{"r", ",", "s"}], "]"}], "-", 
    RowBox[{"RTfromST235", "[", 
     RowBox[{"r", ",", "s"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smax", "=", "9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"s", "=", "2"}], ",", 
   RowBox[{"s", "\[LessEqual]", "smax"}], ",", 
   RowBox[{"s", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"r", "=", "1"}], ",", 
     RowBox[{"r", "<", "s"}], ",", 
     RowBox[{"r", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GCD", "[", 
         RowBox[{"r", ",", "s"}], "]"}], ">", "1"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
        "r", ",", "\"\</\>\"", ",", "s", ",", 
         "\"\< -> r/s can be simplified\>\""}], "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"checkRT235", "[", 
            RowBox[{"r", ",", "s"}], "]"}], "]"}], "<", 
          SuperscriptBox["10", 
           RowBox[{"-", "10"}]]}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{"r", ",", "\"\</\>\"", ",", "s", ",", "\"\< -> OK\>\""}], 
          "]"}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{
          "r", ",", "\"\</\>\"", ",", "s", ",", 
           "\"\< -> Houston, we have a problem\>\""}], "]"}]}], "]"}]}], 
      "]"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7692909501576796`*^9, 3.7692911270059547`*^9}, {
   3.769291238704379*^9, 3.769291253454962*^9}, {3.7692917519004583`*^9, 
   3.769291758199583*^9}, {3.769292011784778*^9, 3.7692920412470446`*^9}, 
   3.769292096985057*^9},ExpressionUUID->"e5317e85-f0d7-4fe9-b90d-\
06813e57a9ba"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Other Seifert manifolds", "Chapter",
 CellChangeTimes->{{3.7692897618070087`*^9, 3.769289768776441*^9}, {
  3.7692921333259044`*^9, 3.7692921346683207`*^9}, {3.769292171619559*^9, 
  3.7692921736950088`*^9}, {3.7694456669155903`*^9, 
  3.769445672345704*^9}},ExpressionUUID->"b4c41b56-7cbd-4b11-a611-\
630ad90b0298"],

Cell[CellGroupData[{

Cell["M(-1; 1/2, 1/3, 1/9)", "Subchapter",
 CellChangeTimes->{{3.769289775196267*^9, 3.769289792113028*^9}, {
  3.7694457762796803`*^9, 3.769445798199195*^9}, {3.76944590105772*^9, 
  3.7694459051559196`*^9}},ExpressionUUID->"8a2e96dc-b7b4-476d-8e52-\
d8f00041fe02"],

Cell[CellGroupData[{

Cell["Initialisation", "Section",
 CellChangeTimes->{{3.7692898878172293`*^9, 
  3.769289889464822*^9}},ExpressionUUID->"1253c973-a1e0-4cc8-8825-\
2d10f0824036"],

Cell[CellGroupData[{

Cell["Expression for Zhat as given by equation (4.21)", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
  3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
  3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
  3.769290370693553*^9, 3.769290374054566*^9}, {3.769445878051158*^9, 
  3.7694458809678397`*^9}, {3.7694464832905655`*^9, 3.769446502004631*^9}, {
  3.7694467820772085`*^9, 
  3.76944681120247*^9}},ExpressionUUID->"9d36527c-6524-4099-af76-\
aaad0602f261"],

Cell["\<\
1239 refers to the manifold M(-1; 1/2, 1/3, 1/9), 1111 and 31313 to values of \
b for Zhat in (4.21)\
\>", "Text",
 CellChangeTimes->{{3.76944632249165*^9, 
  3.769446387009317*^9}},ExpressionUUID->"d29369a3-a53a-4147-afd3-\
f280621a29fd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Psi", "[", 
   RowBox[{"twop_", ",", "a_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"n", "-", "a"}], ",", "twop"}], "]"}], "\[Equal]", "0"}], ",",
      "1", ",", "0"}], "]"}], "+", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"n", "+", "a"}], ",", "twop"}], "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"-", "1"}], ",", "0"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Zhat1111for1239", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q", 
      FractionBox["71", "72"]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Psi", "[", 
           RowBox[{
            RowBox[{"2", "*", "18"}], ",", "1", ",", "n"}], "]"}], "+", 
          RowBox[{"Psi", "[", 
           RowBox[{
            RowBox[{"2", "*", "18"}], ",", "17", ",", "n"}], "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["n", 
           RowBox[{"18", "s"}]]}], ")"}], 
        SuperscriptBox["q", 
         FractionBox[
          SuperscriptBox["n", "2"], 
          RowBox[{"4", "*", "18"}]]]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", 
         RowBox[{"18", "s"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"q", "->", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["r", "s"]}]]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Zhat31313for1239", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     SuperscriptBox["q", 
      FractionBox["71", "72"]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Psi", "[", 
           RowBox[{
            RowBox[{"2", "*", "18"}], ",", "5", ",", "n"}], "]"}], "+", 
          RowBox[{"Psi", "[", 
           RowBox[{
            RowBox[{"2", "*", "18"}], ",", "13", ",", "n"}], "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["n", 
           RowBox[{"18", "s"}]]}], ")"}], 
        SuperscriptBox["q", 
         FractionBox[
          SuperscriptBox["n", "2"], 
          RowBox[{"4", "*", "18"}]]]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", 
         RowBox[{"18", "s"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"q", "->", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["r", "s"]}]]}]}], "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.758136380664257*^9, 3.758136410350634*^9}, {
   3.758136521980811*^9, 3.758136549690269*^9}, {3.7614282441857243`*^9, 
   3.761428302478817*^9}, {3.7614283783642693`*^9, 3.761428378567226*^9}, 
   3.769290010209176*^9, {3.7692900846093235`*^9, 3.769290098707641*^9}, {
   3.769290192853054*^9, 3.769290213352173*^9}, {3.769445919018244*^9, 
   3.769445919891945*^9}, {3.769445986948717*^9, 3.769446049652072*^9}, {
   3.7694461011552973`*^9, 3.7694461418215303`*^9}, {3.769446185246751*^9, 
   3.7694461894149714`*^9}, {3.769446293595602*^9, 3.7694463071334467`*^9}, 
   3.7694464426341066`*^9, {3.769447873736933*^9, 3.769447878550922*^9}, {
   3.769448876530066*^9, 3.7694488952064323`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"1d11d82c-5e30-40d6-8f9d-8f1452a8b8e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Expression for  RT  from S & T matrices as given by equation (4.23)\
\>", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
  3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
  3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
  3.769290370693553*^9, 3.769290403363281*^9}, {3.769446766425615*^9, 
  3.769446770017874*^9}},ExpressionUUID->"685a9870-7e36-4270-8d63-\
8ba38afadcf2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tproduct1239", "[", 
   RowBox[{"r_", ",", "s_", ",", "n1_", ",", "n2_", ",", "n3_", ",", "n4_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
     FractionBox["r", "s"], 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        SuperscriptBox["n1", "2"], "-", "1"}], "4"], ")"}]}], "]"}], 
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
     FractionBox["r", "s"], 
     RowBox[{"(", 
      RowBox[{"-", "2"}], ")"}], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        SuperscriptBox["n2", "2"], "-", "1"}], "4"], ")"}]}], "]"}], 
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
     FractionBox["r", "s"], 
     RowBox[{"(", 
      RowBox[{"-", "3"}], ")"}], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        SuperscriptBox["n3", "2"], "-", "1"}], "4"], ")"}]}], "]"}], 
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
     FractionBox["r", "s"], 
     RowBox[{"(", 
      RowBox[{"-", "9"}], ")"}], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        SuperscriptBox["n4", "2"], "-", "1"}], "4"], ")"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"S0product1239", "[", 
   RowBox[{"r_", ",", "s_", ",", "n1_", ",", "n2_", ",", "n3_", ",", "n4_"}], 
   "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", " ", 
      FractionBox["r", "s"], "n1"}], "]"}], 
    RowBox[{"-", "1"}]], 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", 
     FractionBox["r", "s"], "n2"}], "]"}], 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", 
     FractionBox["r", "s"], "n3"}], "]"}], 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", 
     FractionBox["r", "s"], "n4"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Sproduct1239", "[", 
   RowBox[{"r_", ",", "s_", ",", "n1_", ",", "n2_", ",", "n3_", ",", "n4_"}], 
   "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", 
     FractionBox["r", "s"], "n1", " ", "n2"}], "]"}], 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", 
     FractionBox["r", "s"], "n1", " ", "n3"}], "]"}], 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", 
     FractionBox["r", "s"], "n1", " ", "n4"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"F1239", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", 
        FractionBox["r", "s"]}], "]"}], ")"}], "5"]], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Tproduct1239", "[", 
       RowBox[{"r", ",", "s", ",", "n1", ",", "n2", ",", "n3", ",", "n4"}], 
       "]"}], 
      RowBox[{"S0product1239", "[", 
       RowBox[{"r", ",", "s", ",", "n1", ",", "n2", ",", "n3", ",", "n4"}], 
       "]"}], 
      RowBox[{"Sproduct1239", "[", 
       RowBox[{"r", ",", "s", ",", "n1", ",", "n2", ",", "n3", ",", "n4"}], 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n1", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n2", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n3", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n4", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fminus", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", 
        FractionBox["r", "s"]}], "]"}], ")"}], "2"]], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"\[Pi]", " ", "\[ImaginaryI]", " ", 
        FractionBox["r", "s"], 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           SuperscriptBox["n", "2"], "-", "1"}], "2"], ")"}]}], "]"}], 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", 
         FractionBox["r", "s"], "n"}], "]"}], "2"]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RTfromST1239", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Divisible", "[", 
      RowBox[{"r", ",", "2"}], "]"}], "&&", 
     RowBox[{"Not", "[", 
      RowBox[{"Divisible", "[", 
       RowBox[{"s", ",", "2"}], "]"}], "]"}]}], ",", 
    FractionBox[
     RowBox[{"F1239", "[", 
      RowBox[{
       RowBox[{"r", "-", "s"}], ",", "s"}], "]"}], 
     SuperscriptBox[
      RowBox[{"Fminus", "[", 
       RowBox[{
        RowBox[{"r", "-", "s"}], ",", "s"}], "]"}], "4"]], ",", 
    FractionBox[
     RowBox[{"F1239", "[", 
      RowBox[{"r", ",", "s"}], "]"}], 
     SuperscriptBox[
      RowBox[{"Fminus", "[", 
       RowBox[{"r", ",", "s"}], "]"}], "4"]]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7692915902555103`*^9, 3.7692916004363327`*^9}, {
   3.7692917088475423`*^9, 3.7692917095357046`*^9}, 3.769291745416791*^9, {
   3.769446623901581*^9, 3.7694467204400225`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"b417fa68-19d9-45a7-8124-a7755efaac4c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding Coker(rM) and check", "Section",
 CellChangeTimes->{{3.7692898878172293`*^9, 3.769289889464822*^9}, {
  3.7692908812448864`*^9, 3.7692908818682194`*^9}, {3.769291155479805*^9, 
  3.7692911685040264`*^9}, {3.769446590842042*^9, 
  3.769446598918457*^9}},ExpressionUUID->"4a964b03-0080-4683-a59d-\
dd9e8ee2cf92"],

Cell["\<\
We find Coker(rM) for each r and then for different s check if the difference \
between two expressions for RT is zero (strictly speaking we check if the \
absolute value of its numerical approximation is < 10^{-10}). We do it for \
odd r and s>2r+1 because then we don\[CloseCurlyQuote]t have a problem with \
choosing the branch of complex root. For r=1 we know the Cokernel from the \
literature and we put it as a cross-check.\
\>", "Text",
 CellChangeTimes->{{3.7692913279338846`*^9, 3.7692914418911343`*^9}, {
  3.769446838125296*^9, 3.769446891036998*^9}, {3.7694469506291347`*^9, 
  3.769446989168268*^9}, {3.7694472190009065`*^9, 3.7694472582963715`*^9}, {
  3.769447315679986*^9, 3.7694473255035105`*^9}, {3.769448618256275*^9, 
  3.7694486235902634`*^9}},ExpressionUUID->"54843c0d-5642-4e9a-93c4-\
ef7a5083cb66"],

Cell[CellGroupData[{

Cell["Formulas that are the same for all r", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
  3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
  3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
  3.769290370693553*^9, 3.769290374054566*^9}, {3.769445878051158*^9, 
  3.7694458809678397`*^9}, {3.7694464832905655`*^9, 3.769446502004631*^9}, {
  3.7694467820772085`*^9, 3.76944681120247*^9}, {3.7694469121239567`*^9, 
  3.7694469349075255`*^9}},ExpressionUUID->"7d870be3-55ea-4387-a556-\
c2213c477807"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M1239", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "1"}], "1", "1", "1"},
       {"1", 
        RowBox[{"-", "2"}], "0", "0"},
       {"1", "0", 
        RowBox[{"-", "3"}], "0"},
       {"1", "0", "0", 
        RowBox[{"-", "9"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {4, 4}, 0, {
       1, {{0, 4, 6, 8, 10}, {{2}, {3}, {4}, {1}, {1}, {2}, {1}, {3}, {1}, {
         4}}}, {1, 1, 1, -1, 1, -2, 1, -3, 1, -9}}]]]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MI1239", "=", 
   RowBox[{"Inverse", "[", "M1239", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b1239", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "13"}]}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "13"}]}], "}"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExtraTerm", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["s", "r"], 
       SuperscriptBox["c", "2"]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "1", ",", "r"}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7666147259210587`*^9, 3.7666147478274117`*^9}, 
   3.769447049616887*^9, {3.769447148280959*^9, 3.7694471593888855`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"2d92e58f-801d-4c3b-8c03-7487eda6e354"]
}, Open  ]],

Cell[CellGroupData[{

Cell["1/s", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
   3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
   3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
   3.769290370693553*^9, 3.769290374054566*^9}, {3.769445878051158*^9, 
   3.7694458809678397`*^9}, {3.7694464832905655`*^9, 3.769446502004631*^9}, {
   3.7694467820772085`*^9, 3.76944681120247*^9}, {3.7694469121239567`*^9, 
   3.7694469349075255`*^9}, {3.76944706604842*^9, 3.769447091343096*^9}, 
   3.769447264902158*^9},ExpressionUUID->"4dd9f60c-4f75-46ce-9984-\
9b097ce20b42"],

Cell[CellGroupData[{

Cell["Definitions", "Subsubsection",
 CellChangeTimes->{{3.769447530195073*^9, 
  3.769447558364077*^9}},ExpressionUUID->"67db1acd-e274-40f0-a403-\
c63f0b1f76e4"],

Cell["1 refers to the value of r, 1239 to the manifold", "Text",
 CellChangeTimes->{{3.769447332139326*^9, 
  3.769447345799859*^9}},ExpressionUUID->"7d057e2e-b9e8-4b94-9118-\
0ef5ba62cf7b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a1for1239", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "6"}]}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "6"}]}], "}"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Smatrix1for1239", "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["3"]], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]", "  ", 
        RowBox[{
         RowBox[{"a1for1239", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ".", "MI1239", ".", 
         RowBox[{"b1239", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CS1for1239", "[", "s_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]", " ", "s", " ", 
      RowBox[{
       RowBox[{"a1for1239", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ".", "MI1239", ".", 
       RowBox[{"a1for1239", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RTfromZhat1for1239", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"2", "\[ImaginaryI]", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", 
         FractionBox["r", "s"]}], "]"}]}], ")"}]}]], 
   RowBox[{
    RowBox[{"CS1for1239", "[", "s", "]"}], ".", "Smatrix1for1239", ".", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Zhat1111for1239", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ",", 
      RowBox[{"Zhat31313for1239", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ",", 
      RowBox[{"Zhat31313for1239", "[", 
       RowBox[{"r", ",", "s"}], "]"}]}], "}"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.7694471221841297`*^9, 3.7694471299825583`*^9}, {
  3.769447168111983*^9, 3.769447201615832*^9}, {3.7694472827169185`*^9, 
  3.769447311588859*^9}, {3.7694473579112053`*^9, 3.769447482942356*^9}, {
  3.7694478135936527`*^9, 3.769447819530628*^9}, {3.769447900668955*^9, 
  3.7694479018082767`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"ffdc759a-289e-46cf-ba54-47f8f6cc911f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check", "Subsubsection",
 CellChangeTimes->{{3.769447530195073*^9, 
  3.7694475445497108`*^9}},ExpressionUUID->"228436cb-d821-4624-8ae8-\
de6b24499d79"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"checkRT1for1239", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"RTfromZhat1for1239", "[", 
     RowBox[{"r", ",", "s"}], "]"}], "-", 
    RowBox[{"RTfromST1239", "[", 
     RowBox[{"r", ",", "s"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smax", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"s", "=", "2"}], ",", 
   RowBox[{"s", "\[LessEqual]", "smax"}], ",", 
   RowBox[{"s", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"checkRT1for1239", "[", 
        RowBox[{"1", ",", "s"}], "]"}], "]"}], "<", 
      SuperscriptBox["10", 
       RowBox[{"-", "10"}]]}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"1", ",", "\"\</\>\"", ",", "s", ",", "\"\< -> OK\>\""}], "]"}],
      ",", 
     RowBox[{"Print", "[", 
      RowBox[{
      "1", ",", "\"\</\>\"", ",", "s", ",", 
       "\"\< -> Houston, we have a problem\>\""}], "]"}]}], "]"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.7692909501576796`*^9, 3.7692911270059547`*^9}, {
   3.769291238704379*^9, 3.769291253454962*^9}, {3.7692917519004583`*^9, 
   3.769291758199583*^9}, {3.769292011784778*^9, 3.7692920412470446`*^9}, 
   3.769292096985057*^9, {3.769293035950156*^9, 3.7692931025092497`*^9}, {
   3.769293266593871*^9, 3.7692932947854977`*^9}, {3.7692934567395797`*^9, 
   3.769293468911056*^9}, {3.7694475840177374`*^9, 3.7694476943715353`*^9}, {
   3.7694479369915714`*^9, 3.7694479555493517`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"d44aec5e-55bc-4097-9fd5-60c7fd07afbb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3/s", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
   3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
   3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
   3.769290370693553*^9, 3.769290374054566*^9}, {3.769445878051158*^9, 
   3.7694458809678397`*^9}, {3.7694464832905655`*^9, 3.769446502004631*^9}, {
   3.7694467820772085`*^9, 3.76944681120247*^9}, {3.7694469121239567`*^9, 
   3.7694469349075255`*^9}, {3.76944706604842*^9, 3.769447091343096*^9}, 
   3.769447264902158*^9, 
   3.769447981066086*^9},ExpressionUUID->"ffda8114-fbb3-4aca-b973-\
8c0f1ec4f0dd"],

Cell[CellGroupData[{

Cell["Definitions", "Subsubsection",
 CellChangeTimes->{{3.769447530195073*^9, 
  3.769447558364077*^9}},ExpressionUUID->"655ff837-dd4a-4e02-9d41-\
8d36a73b6d15"],

Cell["3 refers to the value of r, 1239 to the manifold", "Text",
 CellChangeTimes->{{3.769447332139326*^9, 3.769447345799859*^9}, {
  3.769447984184309*^9, 
  3.7694479844265575`*^9}},ExpressionUUID->"0c561b97-09a4-47a6-8afc-\
2fa255cd76c4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", "M1239"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rMinv", "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"r", "*", "M"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rMI3for1239", "=", "rMinv"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"Length", "[", 
    RowBox[{"r", "*", "M"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "=", 
   RowBox[{"Abs", "[", 
    RowBox[{"Det", "[", 
     RowBox[{"r", "*", "M"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"POC", "=", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "L"}], "}"}]}], "]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PreimageOfCoker", "=", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "L"}], "}"}]}], "]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"vec", "=", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Do", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"vec", "[", 
              RowBox[{"[", "v", "]"}], "]"}], "=", "i"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"POC", "=", 
             RowBox[{"Union", "[", 
              RowBox[{"POC", ",", 
               RowBox[{"{", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"rMinv", ".", "vec"}], ",", "1"}], "]"}], "}"}]}], 
              "]"}]}], ";"}], "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "POC", "]"}], "\[Equal]", "p"}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"v", ",", "L"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"PreimageOfCoker", "=", 
    RowBox[{"Union", "[", 
     RowBox[{"PreimageOfCoker", ",", 
      RowBox[{"{", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"POC", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "+", 
          RowBox[{"POC", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "+", 
          RowBox[{"POC", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "+", 
          RowBox[{"POC", "[", 
           RowBox[{"[", "m", "]"}], "]"}]}], ",", "1"}], "]"}], "}"}]}], 
     "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "i", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "j", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "k", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"r", "*", 
      RowBox[{"M", ".", 
       RowBox[{"PreimageOfCoker", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "PreimageOfCoker", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a3for1239", "=", "a"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<#elements in coker(M) = \>\"", ",", 
   RowBox[{"Length", "[", "PreimageOfCoker", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<|det(M)| = \>\"", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Smatrix3for1239", "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["3"]], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]", "  ", 
        RowBox[{
         RowBox[{"a3for1239", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ".", "MI1239", ".", 
         RowBox[{"b1239", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "a3for1239", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CS3for1239", "[", "s_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]", " ", "s", " ", 
      RowBox[{
       RowBox[{"a3for1239", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ".", "rMI3for1239", ".", 
       RowBox[{"a3for1239", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "a3for1239", "]"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"RTfromZhat3for1239", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"CS3for1239", "[", "s", "]"}], ".", "Smatrix3for1239", ".", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Zhat1111for1239", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ",", 
      RowBox[{"Zhat31313for1239", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ",", 
      RowBox[{"Zhat31313for1239", "[", 
       RowBox[{"r", ",", "s"}], "]"}]}], "}"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"2", "\[ImaginaryI]", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", 
         FractionBox["r", "s"]}], "]"}]}], ")"}], 
     SuperscriptBox[
      RowBox[{"ExtraTerm", "[", 
       RowBox[{"r", ",", "s"}], "]"}], "4"]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.766350602531876*^9, 3.766350622102319*^9}, {
   3.766350711427888*^9, 3.766350711820755*^9}, 3.7663561327988863`*^9, 
   3.766424676640691*^9, {3.766435206566864*^9, 3.76643521019783*^9}, {
   3.766435247252594*^9, 3.766435248798339*^9}, {3.766435282401783*^9, 
   3.76643535164826*^9}, {3.7664355135798693`*^9, 3.76643559341612*^9}, {
   3.7664357317703457`*^9, 3.766435739016767*^9}, {3.766435914276979*^9, 
   3.766435917558144*^9}, {3.766436886921876*^9, 3.766436889588529*^9}, {
   3.766437770729287*^9, 3.766437775696742*^9}, {3.766437913999899*^9, 
   3.766437916119109*^9}, {3.766437969503305*^9, 3.766438155611743*^9}, {
   3.766438191329679*^9, 3.7664381915314627`*^9}, 3.7664384804255*^9, {
   3.766438612616829*^9, 3.766438683792667*^9}, {3.766438762608045*^9, 
   3.76643876280867*^9}, 3.766438830489541*^9, {3.766438874922298*^9, 
   3.7664388830363817`*^9}, {3.7664390011386223`*^9, 3.766439041249145*^9}, {
   3.766439105459154*^9, 3.766439123287874*^9}, {3.766440228295643*^9, 
   3.7664402300507517`*^9}, {3.766440335354795*^9, 3.766440348566392*^9}, {
   3.766440411314884*^9, 3.766440496346545*^9}, {3.7664406435583677`*^9, 
   3.766440751037548*^9}, {3.766440836512507*^9, 3.7664408406511097`*^9}, 
   3.766440917540839*^9, 3.76644096028511*^9, {3.766441230668483*^9, 
   3.766441230985095*^9}, 3.7664412784544888`*^9, 3.766441737664225*^9, {
   3.7664423861004477`*^9, 3.766442411437624*^9}, {3.766614090168232*^9, 
   3.76661409088829*^9}, {3.76661412422443*^9, 3.766614223897612*^9}, {
   3.766614532805936*^9, 3.766614544115574*^9}, {3.76661465055928*^9, 
   3.766614677401998*^9}, {3.7666148090171137`*^9, 3.766614820320712*^9}, 
   3.766615041517717*^9, {3.766616730513166*^9, 3.766616731020979*^9}, {
   3.7666180083798103`*^9, 3.766618063565686*^9}, {3.766618125505233*^9, 
   3.766618130470386*^9}, {3.766618404749711*^9, 3.7666184363168173`*^9}, {
   3.769448079532522*^9, 3.769448100345829*^9}, {3.769448159773466*^9, 
   3.769448233515664*^9}, {3.7694482650944357`*^9, 3.76944827326718*^9}, {
   3.7694483511200495`*^9, 3.769448363218644*^9}, {3.7694484017072535`*^9, 
   3.7694484508156548`*^9}, {3.7694484876124706`*^9, 
   3.7694485536572633`*^9}, {3.769448700850453*^9, 3.769448731103007*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"451a0c4f-8a64-4c4b-9c19-f613cb0f18b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check", "Subsubsection",
 CellChangeTimes->{{3.769447530195073*^9, 
  3.7694475445497108`*^9}},ExpressionUUID->"5949f006-c70c-440c-a26b-\
2005208a53ba"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"checkRT3for1239", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"RTfromZhat3for1239", "[", 
     RowBox[{"r", ",", "s"}], "]"}], "-", 
    RowBox[{"RTfromST1239", "[", 
     RowBox[{"r", ",", "s"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smax", "=", "25"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"s", "=", 
    RowBox[{
     RowBox[{"2", "r"}], "+", "1"}]}], ",", 
   RowBox[{"s", "\[LessEqual]", "smax"}], ",", 
   RowBox[{"s", "++"}], ",", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"GCD", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ">", "1"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{
      "r", ",", "\"\</\>\"", ",", "s", ",", 
       "\"\< -> r/s can be simplified\>\""}], "]"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"checkRT3for1239", "[", 
          RowBox[{"r", ",", "s"}], "]"}], "]"}], "<", 
        SuperscriptBox["10", 
         RowBox[{"-", "10"}]]}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{"r", ",", "\"\</\>\"", ",", "s", ",", "\"\< -> OK\>\""}], 
        "]"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
        "r", ",", "\"\</\>\"", ",", "s", ",", 
         "\"\< -> Houston, we have a problem\>\""}], "]"}]}], "]"}]}], 
    "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7692909501576796`*^9, 3.7692911270059547`*^9}, {
   3.769291238704379*^9, 3.769291253454962*^9}, {3.7692917519004583`*^9, 
   3.769291758199583*^9}, {3.769292011784778*^9, 3.7692920412470446`*^9}, 
   3.769292096985057*^9, {3.769293035950156*^9, 3.7692931025092497`*^9}, {
   3.769293266593871*^9, 3.7692932947854977`*^9}, {3.7692934567395797`*^9, 
   3.769293468911056*^9}, {3.7694475840177374`*^9, 3.7694476943715353`*^9}, {
   3.7694479369915714`*^9, 3.7694479555493517`*^9}, {3.7694485686067934`*^9, 
   3.769448571247384*^9}, {3.7694486523149714`*^9, 3.76944865295776*^9}, {
   3.7694487882457333`*^9, 3.7694487889340115`*^9}, {3.769448944548397*^9, 
   3.769448947147584*^9}, {3.7694599568765373`*^9, 3.76945995711395*^9}, {
   3.769459993770919*^9, 3.7694600481754956`*^9}, {3.7694601041688547`*^9, 
   3.769460107888877*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"e65abf73-ee2d-4aa1-bb62-7d0c6d21e109"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["5/s", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
   3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
   3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
   3.769290370693553*^9, 3.769290374054566*^9}, {3.769445878051158*^9, 
   3.7694458809678397`*^9}, {3.7694464832905655`*^9, 3.769446502004631*^9}, {
   3.7694467820772085`*^9, 3.76944681120247*^9}, {3.7694469121239567`*^9, 
   3.7694469349075255`*^9}, {3.76944706604842*^9, 3.769447091343096*^9}, 
   3.769447264902158*^9, 3.769447981066086*^9, {3.7694597844025636`*^9, 
   3.769459784649929*^9}},ExpressionUUID->"d327bdad-e0ac-4fc2-98da-\
b74913deea98"],

Cell[CellGroupData[{

Cell["Definitions", "Subsubsection",
 CellChangeTimes->{{3.769447530195073*^9, 
  3.769447558364077*^9}},ExpressionUUID->"00fb7c37-0703-41bf-bf9e-\
7e40d416b8b9"],

Cell["5 refers to the value of r, 1239 to the manifold", "Text",
 CellChangeTimes->{{3.769447332139326*^9, 3.769447345799859*^9}, {
  3.769447984184309*^9, 3.7694479844265575`*^9}, {3.7694597878194723`*^9, 
  3.7694597879590597`*^9}},ExpressionUUID->"0f1641dc-908f-4801-a1d7-\
4eb46a785550"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", "M1239"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rMinv", "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"r", "*", "M"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rMI5for1239", "=", "rMinv"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"Length", "[", 
    RowBox[{"r", "*", "M"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "=", 
   RowBox[{"Abs", "[", 
    RowBox[{"Det", "[", 
     RowBox[{"r", "*", "M"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"POC", "=", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "L"}], "}"}]}], "]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PreimageOfCoker", "=", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "L"}], "}"}]}], "]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"vec", "=", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Do", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"vec", "[", 
              RowBox[{"[", "v", "]"}], "]"}], "=", "i"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"POC", "=", 
             RowBox[{"Union", "[", 
              RowBox[{"POC", ",", 
               RowBox[{"{", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"rMinv", ".", "vec"}], ",", "1"}], "]"}], "}"}]}], 
              "]"}]}], ";"}], "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "POC", "]"}], "\[Equal]", "p"}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"v", ",", "L"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"PreimageOfCoker", "=", 
    RowBox[{"Union", "[", 
     RowBox[{"PreimageOfCoker", ",", 
      RowBox[{"{", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"POC", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "+", 
          RowBox[{"POC", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "+", 
          RowBox[{"POC", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "+", 
          RowBox[{"POC", "[", 
           RowBox[{"[", "m", "]"}], "]"}]}], ",", "1"}], "]"}], "}"}]}], 
     "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "i", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "j", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "k", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"r", "*", 
      RowBox[{"M", ".", 
       RowBox[{"PreimageOfCoker", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "PreimageOfCoker", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a5for1239", "=", "a"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<#elements in coker(M) = \>\"", ",", 
   RowBox[{"Length", "[", "PreimageOfCoker", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<|det(M)| = \>\"", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Smatrix5for1239", "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["3"]], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]", "  ", 
        RowBox[{
         RowBox[{"a5for1239", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ".", "MI1239", ".", 
         RowBox[{"b1239", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "a5for1239", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CS5for1239", "[", "s_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]", " ", "s", " ", 
      RowBox[{
       RowBox[{"a5for1239", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ".", "rMI5for1239", ".", 
       RowBox[{"a5for1239", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "a5for1239", "]"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"RTfromZhat5for1239", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"CS5for1239", "[", "s", "]"}], ".", "Smatrix5for1239", ".", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Zhat1111for1239", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ",", 
      RowBox[{"Zhat31313for1239", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ",", 
      RowBox[{"Zhat31313for1239", "[", 
       RowBox[{"r", ",", "s"}], "]"}]}], "}"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"2", "\[ImaginaryI]", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", 
         FractionBox["r", "s"]}], "]"}]}], ")"}], 
     SuperscriptBox[
      RowBox[{"ExtraTerm", "[", 
       RowBox[{"r", ",", "s"}], "]"}], "4"]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.766350602531876*^9, 3.766350622102319*^9}, {
   3.766350711427888*^9, 3.766350711820755*^9}, 3.7663561327988863`*^9, 
   3.766424676640691*^9, {3.766435206566864*^9, 3.76643521019783*^9}, {
   3.766435247252594*^9, 3.766435248798339*^9}, {3.766435282401783*^9, 
   3.76643535164826*^9}, {3.7664355135798693`*^9, 3.76643559341612*^9}, {
   3.7664357317703457`*^9, 3.766435739016767*^9}, {3.766435914276979*^9, 
   3.766435917558144*^9}, {3.766436886921876*^9, 3.766436889588529*^9}, {
   3.766437770729287*^9, 3.766437775696742*^9}, {3.766437913999899*^9, 
   3.766437916119109*^9}, {3.766437969503305*^9, 3.766438155611743*^9}, {
   3.766438191329679*^9, 3.7664381915314627`*^9}, 3.7664384804255*^9, {
   3.766438612616829*^9, 3.766438683792667*^9}, {3.766438762608045*^9, 
   3.76643876280867*^9}, 3.766438830489541*^9, {3.766438874922298*^9, 
   3.7664388830363817`*^9}, {3.7664390011386223`*^9, 3.766439041249145*^9}, {
   3.766439105459154*^9, 3.766439123287874*^9}, {3.766440228295643*^9, 
   3.7664402300507517`*^9}, {3.766440335354795*^9, 3.766440348566392*^9}, {
   3.766440411314884*^9, 3.766440496346545*^9}, {3.7664406435583677`*^9, 
   3.766440751037548*^9}, {3.766440836512507*^9, 3.7664408406511097`*^9}, 
   3.766440917540839*^9, 3.76644096028511*^9, {3.766441230668483*^9, 
   3.766441230985095*^9}, 3.7664412784544888`*^9, 3.766441737664225*^9, {
   3.7664423861004477`*^9, 3.766442411437624*^9}, {3.766614090168232*^9, 
   3.76661409088829*^9}, {3.76661412422443*^9, 3.766614223897612*^9}, {
   3.766614532805936*^9, 3.766614544115574*^9}, {3.76661465055928*^9, 
   3.766614677401998*^9}, {3.7666148090171137`*^9, 3.766614820320712*^9}, 
   3.766615041517717*^9, {3.766616730513166*^9, 3.766616731020979*^9}, {
   3.7666180083798103`*^9, 3.766618063565686*^9}, {3.766618125505233*^9, 
   3.766618130470386*^9}, {3.766618404749711*^9, 3.7666184363168173`*^9}, {
   3.769448079532522*^9, 3.769448100345829*^9}, {3.769448159773466*^9, 
   3.769448233515664*^9}, {3.7694482650944357`*^9, 3.76944827326718*^9}, {
   3.7694483511200495`*^9, 3.769448363218644*^9}, {3.7694484017072535`*^9, 
   3.7694484508156548`*^9}, {3.7694484876124706`*^9, 
   3.7694485536572633`*^9}, {3.769448700850453*^9, 3.769448731103007*^9}, {
   3.769459795689393*^9, 3.769459833894312*^9}, {3.7694598942688885`*^9, 
   3.7694599210064173`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"4a68ad24-67da-4666-b167-cd5dbf6f1079"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"#elements in coker(M) = \"\>", "\[InvisibleSpace]", "1875"}],
  SequenceForm["#elements in coker(M) = ", 1875],
  Editable->False]], "Print",
 CellChangeTimes->{3.7694486827379217`*^9, 3.769448734893546*^9, 
  3.7694489255372777`*^9, 3.769460226569641*^9},
 CellLabel->
  "During evaluation of \
In[135]:=",ExpressionUUID->"5616a138-114e-4aad-9615-f8360adfb250"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"|det(M)| = \"\>", "\[InvisibleSpace]", "1875"}],
  SequenceForm["|det(M)| = ", 1875],
  Editable->False]], "Print",
 CellChangeTimes->{3.7694486827379217`*^9, 3.769448734893546*^9, 
  3.7694489255372777`*^9, 3.769460226572633*^9},
 CellLabel->
  "During evaluation of \
In[135]:=",ExpressionUUID->"54dd6071-5617-479b-8be0-4b9848a27a75"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check", "Subsubsection",
 CellChangeTimes->{{3.769447530195073*^9, 
  3.7694475445497108`*^9}},ExpressionUUID->"c2276b2a-6106-4e02-8c52-\
8e2f1891cc01"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"checkRT5for1239", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"RTfromZhat5for1239", "[", 
     RowBox[{"r", ",", "s"}], "]"}], "-", 
    RowBox[{"RTfromST1239", "[", 
     RowBox[{"r", ",", "s"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smax", "=", "25"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"s", "=", 
    RowBox[{
     RowBox[{"2", "r"}], "+", "1"}]}], ",", 
   RowBox[{"s", "\[LessEqual]", "smax"}], ",", 
   RowBox[{"s", "++"}], ",", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"GCD", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ">", "1"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{
      "r", ",", "\"\</\>\"", ",", "s", ",", 
       "\"\< -> r/s can be simplified\>\""}], "]"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"checkRT5for1239", "[", 
          RowBox[{"r", ",", "s"}], "]"}], "]"}], "<", 
        SuperscriptBox["10", 
         RowBox[{"-", "10"}]]}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{"r", ",", "\"\</\>\"", ",", "s", ",", "\"\< -> OK\>\""}], 
        "]"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
        "r", ",", "\"\</\>\"", ",", "s", ",", 
         "\"\< -> Houston, we have a problem\>\""}], "]"}]}], "]"}]}], 
    "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7692909501576796`*^9, 3.7692911270059547`*^9}, {
   3.769291238704379*^9, 3.769291253454962*^9}, {3.7692917519004583`*^9, 
   3.769291758199583*^9}, {3.769292011784778*^9, 3.7692920412470446`*^9}, 
   3.769292096985057*^9, {3.769293035950156*^9, 3.7692931025092497`*^9}, {
   3.769293266593871*^9, 3.7692932947854977`*^9}, {3.7692934567395797`*^9, 
   3.769293468911056*^9}, {3.7694475840177374`*^9, 3.7694476943715353`*^9}, {
   3.7694479369915714`*^9, 3.7694479555493517`*^9}, {3.7694485686067934`*^9, 
   3.769448571247384*^9}, {3.7694486523149714`*^9, 3.76944865295776*^9}, {
   3.7694487882457333`*^9, 3.7694487889340115`*^9}, {3.769448944548397*^9, 
   3.769448947147584*^9}, {3.7694599568765373`*^9, 3.76945995711395*^9}, {
   3.769459993770919*^9, 3.7694600879422326`*^9}, 3.7694601327903156`*^9},
 CellLabel->
  "In[152]:=",ExpressionUUID->"610d61a4-1c4a-4a03-b1b9-a95a37ed1371"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["7/s", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
   3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
   3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
   3.769290370693553*^9, 3.769290374054566*^9}, {3.769445878051158*^9, 
   3.7694458809678397`*^9}, {3.7694464832905655`*^9, 3.769446502004631*^9}, {
   3.7694467820772085`*^9, 3.76944681120247*^9}, {3.7694469121239567`*^9, 
   3.7694469349075255`*^9}, {3.76944706604842*^9, 3.769447091343096*^9}, 
   3.769447264902158*^9, 3.769447981066086*^9, {3.7694597844025636`*^9, 
   3.769459784649929*^9}, 
   3.769460264378577*^9},ExpressionUUID->"49bcea7c-5e41-430d-86a2-\
d07287d805a3"],

Cell[CellGroupData[{

Cell["Definitions", "Subsubsection",
 CellChangeTimes->{{3.769447530195073*^9, 
  3.769447558364077*^9}},ExpressionUUID->"65d14ba8-9c1f-44ad-8b94-\
b0bf0e6fa2c9"],

Cell["7 refers to the value of r, 1239 to the manifold", "Text",
 CellChangeTimes->{{3.769447332139326*^9, 3.769447345799859*^9}, {
  3.769447984184309*^9, 3.7694479844265575`*^9}, {3.7694597878194723`*^9, 
  3.7694597879590597`*^9}, {3.7694602666794305`*^9, 
  3.7694602668599873`*^9}},ExpressionUUID->"c5fc15d5-82ba-478e-82d1-\
61cf078aa870"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", "M1239"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rMinv", "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"r", "*", "M"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rMI7for1239", "=", "rMinv"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"Length", "[", 
    RowBox[{"r", "*", "M"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "=", 
   RowBox[{"Abs", "[", 
    RowBox[{"Det", "[", 
     RowBox[{"r", "*", "M"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"POC", "=", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "L"}], "}"}]}], "]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PreimageOfCoker", "=", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "L"}], "}"}]}], "]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"vec", "=", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Do", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"vec", "[", 
              RowBox[{"[", "v", "]"}], "]"}], "=", "i"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"POC", "=", 
             RowBox[{"Union", "[", 
              RowBox[{"POC", ",", 
               RowBox[{"{", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"rMinv", ".", "vec"}], ",", "1"}], "]"}], "}"}]}], 
              "]"}]}], ";"}], "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "POC", "]"}], "\[Equal]", "p"}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"v", ",", "L"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"PreimageOfCoker", "=", 
    RowBox[{"Union", "[", 
     RowBox[{"PreimageOfCoker", ",", 
      RowBox[{"{", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"POC", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "+", 
          RowBox[{"POC", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "+", 
          RowBox[{"POC", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "+", 
          RowBox[{"POC", "[", 
           RowBox[{"[", "m", "]"}], "]"}]}], ",", "1"}], "]"}], "}"}]}], 
     "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "i", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "j", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "k", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"r", "*", 
      RowBox[{"M", ".", 
       RowBox[{"PreimageOfCoker", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "PreimageOfCoker", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a7for1239", "=", "a"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<#elements in coker(M) = \>\"", ",", 
   RowBox[{"Length", "[", "PreimageOfCoker", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<|det(M)| = \>\"", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Smatrix7for1239", "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["3"]], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]", "  ", 
        RowBox[{
         RowBox[{"a7for1239", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ".", "MI1239", ".", 
         RowBox[{"b1239", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "a7for1239", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CS7for1239", "[", "s_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]", " ", "s", " ", 
      RowBox[{
       RowBox[{"a7for1239", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ".", "rMI7for1239", ".", 
       RowBox[{"a7for1239", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "a7for1239", "]"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"RTfromZhat7for1239", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"CS7for1239", "[", "s", "]"}], ".", "Smatrix7for1239", ".", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Zhat1111for1239", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ",", 
      RowBox[{"Zhat31313for1239", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ",", 
      RowBox[{"Zhat31313for1239", "[", 
       RowBox[{"r", ",", "s"}], "]"}]}], "}"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"2", "\[ImaginaryI]", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", 
         FractionBox["r", "s"]}], "]"}]}], ")"}], 
     SuperscriptBox[
      RowBox[{"ExtraTerm", "[", 
       RowBox[{"r", ",", "s"}], "]"}], "4"]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.766350602531876*^9, 3.766350622102319*^9}, {
   3.766350711427888*^9, 3.766350711820755*^9}, 3.7663561327988863`*^9, 
   3.766424676640691*^9, {3.766435206566864*^9, 3.76643521019783*^9}, {
   3.766435247252594*^9, 3.766435248798339*^9}, {3.766435282401783*^9, 
   3.76643535164826*^9}, {3.7664355135798693`*^9, 3.76643559341612*^9}, {
   3.7664357317703457`*^9, 3.766435739016767*^9}, {3.766435914276979*^9, 
   3.766435917558144*^9}, {3.766436886921876*^9, 3.766436889588529*^9}, {
   3.766437770729287*^9, 3.766437775696742*^9}, {3.766437913999899*^9, 
   3.766437916119109*^9}, {3.766437969503305*^9, 3.766438155611743*^9}, {
   3.766438191329679*^9, 3.7664381915314627`*^9}, 3.7664384804255*^9, {
   3.766438612616829*^9, 3.766438683792667*^9}, {3.766438762608045*^9, 
   3.76643876280867*^9}, 3.766438830489541*^9, {3.766438874922298*^9, 
   3.7664388830363817`*^9}, {3.7664390011386223`*^9, 3.766439041249145*^9}, {
   3.766439105459154*^9, 3.766439123287874*^9}, {3.766440228295643*^9, 
   3.7664402300507517`*^9}, {3.766440335354795*^9, 3.766440348566392*^9}, {
   3.766440411314884*^9, 3.766440496346545*^9}, {3.7664406435583677`*^9, 
   3.766440751037548*^9}, {3.766440836512507*^9, 3.7664408406511097`*^9}, 
   3.766440917540839*^9, 3.76644096028511*^9, {3.766441230668483*^9, 
   3.766441230985095*^9}, 3.7664412784544888`*^9, 3.766441737664225*^9, {
   3.7664423861004477`*^9, 3.766442411437624*^9}, {3.766614090168232*^9, 
   3.76661409088829*^9}, {3.76661412422443*^9, 3.766614223897612*^9}, {
   3.766614532805936*^9, 3.766614544115574*^9}, {3.76661465055928*^9, 
   3.766614677401998*^9}, {3.7666148090171137`*^9, 3.766614820320712*^9}, 
   3.766615041517717*^9, {3.766616730513166*^9, 3.766616731020979*^9}, {
   3.7666180083798103`*^9, 3.766618063565686*^9}, {3.766618125505233*^9, 
   3.766618130470386*^9}, {3.766618404749711*^9, 3.7666184363168173`*^9}, {
   3.769448079532522*^9, 3.769448100345829*^9}, {3.769448159773466*^9, 
   3.769448233515664*^9}, {3.7694482650944357`*^9, 3.76944827326718*^9}, {
   3.7694483511200495`*^9, 3.769448363218644*^9}, {3.7694484017072535`*^9, 
   3.7694484508156548`*^9}, {3.7694484876124706`*^9, 
   3.7694485536572633`*^9}, {3.769448700850453*^9, 3.769448731103007*^9}, {
   3.769459795689393*^9, 3.769459833894312*^9}, {3.7694598942688885`*^9, 
   3.7694599210064173`*^9}, {3.7694602688386545`*^9, 3.7694603169181366`*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"4f7fb65c-b60c-487d-b254-88926b1ff29d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"#elements in coker(M) = \"\>", "\[InvisibleSpace]", "7203"}],
  SequenceForm["#elements in coker(M) = ", 7203],
  Editable->False]], "Print",
 CellChangeTimes->{3.7694613057794847`*^9},
 CellLabel->
  "During evaluation of \
In[155]:=",ExpressionUUID->"d89aeea2-c698-4670-a61f-76d2ef424db9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"|det(M)| = \"\>", "\[InvisibleSpace]", "7203"}],
  SequenceForm["|det(M)| = ", 7203],
  Editable->False]], "Print",
 CellChangeTimes->{3.769461305781481*^9},
 CellLabel->
  "During evaluation of \
In[155]:=",ExpressionUUID->"214efd75-02e0-4127-8dee-be66e79c65ff"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check", "Subsubsection",
 CellChangeTimes->{{3.769447530195073*^9, 
  3.7694475445497108`*^9}},ExpressionUUID->"fb0b25c2-af4c-4b85-a2fc-\
7710750e37d3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"checkRT7for1239", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"RTfromZhat7for1239", "[", 
     RowBox[{"r", ",", "s"}], "]"}], "-", 
    RowBox[{"RTfromST1239", "[", 
     RowBox[{"r", ",", "s"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smax", "=", "25"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"s", "=", 
    RowBox[{
     RowBox[{"2", "r"}], "+", "1"}]}], ",", 
   RowBox[{"s", "\[LessEqual]", "smax"}], ",", 
   RowBox[{"s", "++"}], ",", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"GCD", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ">", "1"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{
      "r", ",", "\"\</\>\"", ",", "s", ",", 
       "\"\< -> r/s can be simplified\>\""}], "]"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"checkRT7for1239", "[", 
          RowBox[{"r", ",", "s"}], "]"}], "]"}], "<", 
        SuperscriptBox["10", 
         RowBox[{"-", "10"}]]}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{"r", ",", "\"\</\>\"", ",", "s", ",", "\"\< -> OK\>\""}], 
        "]"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
        "r", ",", "\"\</\>\"", ",", "s", ",", 
         "\"\< -> Houston, we have a problem\>\""}], "]"}]}], "]"}]}], 
    "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7692909501576796`*^9, 3.7692911270059547`*^9}, {
   3.769291238704379*^9, 3.769291253454962*^9}, {3.7692917519004583`*^9, 
   3.769291758199583*^9}, {3.769292011784778*^9, 3.7692920412470446`*^9}, 
   3.769292096985057*^9, {3.769293035950156*^9, 3.7692931025092497`*^9}, {
   3.769293266593871*^9, 3.7692932947854977`*^9}, {3.7692934567395797`*^9, 
   3.769293468911056*^9}, {3.7694475840177374`*^9, 3.7694476943715353`*^9}, {
   3.7694479369915714`*^9, 3.7694479555493517`*^9}, {3.7694485686067934`*^9, 
   3.769448571247384*^9}, {3.7694486523149714`*^9, 3.76944865295776*^9}, {
   3.7694487882457333`*^9, 3.7694487889340115`*^9}, {3.769448944548397*^9, 
   3.769448947147584*^9}, {3.7694599568765373`*^9, 3.76945995711395*^9}, {
   3.769459993770919*^9, 3.7694600879422326`*^9}, 3.7694601327903156`*^9, {
   3.7694603411044893`*^9, 3.7694603438820944`*^9}, {3.769461380501751*^9, 
   3.7694613807860403`*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"5ebe4615-5351-4367-b3b0-826e90f05e6a"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["M(-2; 1/2, 1/3, 1/2)", "Subchapter",
 CellChangeTimes->{{3.769289775196267*^9, 3.769289792113028*^9}, {
  3.7694457762796803`*^9, 3.769445798199195*^9}, {3.76944590105772*^9, 
  3.7694459051559196`*^9}, {3.769460411189188*^9, 
  3.7694604138460865`*^9}},ExpressionUUID->"c61ee6cf-28e7-468a-936d-\
35663dd6395c"],

Cell[CellGroupData[{

Cell["Initialisation", "Section",
 CellChangeTimes->{{3.7692898878172293`*^9, 
  3.769289889464822*^9}},ExpressionUUID->"53d30cba-803b-4208-af81-\
e771410517d0"],

Cell[CellGroupData[{

Cell["Expression for Zhat as given by equation (4.26)", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
   3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
   3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
   3.769290370693553*^9, 3.769290374054566*^9}, {3.769445878051158*^9, 
   3.7694458809678397`*^9}, {3.7694464832905655`*^9, 3.769446502004631*^9}, {
   3.7694467820772085`*^9, 3.76944681120247*^9}, 
   3.7694604913478823`*^9},ExpressionUUID->"4b652423-2c5f-4bc1-8243-\
066c2595b5b1"],

Cell["\<\
2232 refers to the manifold M(-2; 1/2, 1/3, 1/2), 3153, 1111, 3313 and 1311 \
to values of b for Zhat in (4.26)\
\>", "Text",
 CellChangeTimes->{{3.76944632249165*^9, 3.769446387009317*^9}, {
  3.76946042531539*^9, 
  3.7694604890779514`*^9}},ExpressionUUID->"a13c0d03-8d88-4466-b1ca-\
74b06061bd6e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Psi", "[", 
   RowBox[{"twop_", ",", "a_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"n", "-", "a"}], ",", "twop"}], "]"}], "\[Equal]", "0"}], ",",
      "1", ",", "0"}], "]"}], "+", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"n", "+", "a"}], ",", "twop"}], "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"-", "1"}], ",", "0"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Zhat3153for2232", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "4"]}], 
     SuperscriptBox["q", 
      RowBox[{"-", 
       FractionBox["5", "12"]}]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"Psi", "[", 
           RowBox[{
            RowBox[{"2", "*", "6"}], ",", "2", ",", "n"}], "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["n", 
           RowBox[{"6", "s"}]]}], ")"}], 
        SuperscriptBox["q", 
         FractionBox[
          SuperscriptBox["n", "2"], 
          RowBox[{"4", "*", "6"}]]]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", 
         RowBox[{"6", "s"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"q", "->", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["r", "s"]}]]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Zhat1111for2232", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"-", 
       FractionBox["5", "12"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        SuperscriptBox["q", 
         FractionBox["1", "24"]]}], "-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Psi", "[", 
             RowBox[{
              RowBox[{"2", "*", "6"}], ",", "1", ",", "n"}], "]"}], "+", 
            RowBox[{"Psi", "[", 
             RowBox[{
              RowBox[{"2", "*", "6"}], ",", "7", ",", "n"}], "]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["n", 
             RowBox[{"6", "s"}]]}], ")"}], 
          SuperscriptBox["q", 
           FractionBox[
            SuperscriptBox["n", "2"], 
            RowBox[{"4", "*", "6"}]]]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", 
           RowBox[{"6", "s"}]}], "}"}]}], "]"}]}], ")"}]}], ",", 
    RowBox[{"q", "->", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["r", "s"]}]]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Zhat3313for2232", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["q", 
       RowBox[{"-", 
        FractionBox["5", "12"]}]]}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Psi", "[", 
           RowBox[{
            RowBox[{"2", "*", "6"}], ",", "1", ",", "n"}], "]"}], "+", 
          RowBox[{"Psi", "[", 
           RowBox[{
            RowBox[{"2", "*", "6"}], ",", "7", ",", "n"}], "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["n", 
           RowBox[{"6", "s"}]]}], ")"}], 
        SuperscriptBox["q", 
         FractionBox[
          SuperscriptBox["n", "2"], 
          RowBox[{"4", "*", "6"}]]]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", 
         RowBox[{"6", "s"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"q", "->", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["r", "s"]}]]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Zhat1311for2232", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     SuperscriptBox["q", 
      RowBox[{"-", 
       FractionBox["5", "12"]}]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"Psi", "[", 
           RowBox[{
            RowBox[{"2", "*", "6"}], ",", "4", ",", "n"}], "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["n", 
           RowBox[{"6", "s"}]]}], ")"}], 
        SuperscriptBox["q", 
         FractionBox[
          SuperscriptBox["n", "2"], 
          RowBox[{"4", "*", "6"}]]]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", 
         RowBox[{"6", "s"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"q", "->", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["r", "s"]}]]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.758136380664257*^9, 3.758136410350634*^9}, {
   3.758136521980811*^9, 3.758136549690269*^9}, {3.7614282441857243`*^9, 
   3.761428302478817*^9}, {3.7614283783642693`*^9, 3.761428378567226*^9}, 
   3.769290010209176*^9, {3.7692900846093235`*^9, 3.769290098707641*^9}, {
   3.769290192853054*^9, 3.769290213352173*^9}, {3.769445919018244*^9, 
   3.769445919891945*^9}, {3.769445986948717*^9, 3.769446049652072*^9}, {
   3.7694461011552973`*^9, 3.7694461418215303`*^9}, {3.769446185246751*^9, 
   3.7694461894149714`*^9}, {3.769446293595602*^9, 3.7694463071334467`*^9}, 
   3.7694464426341066`*^9, {3.769447873736933*^9, 3.769447878550922*^9}, {
   3.769448876530066*^9, 3.7694488952064323`*^9}, {3.7694605267572327`*^9, 
   3.769460629841255*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"f348c500-1b9d-48e0-9d79-84849c46a34d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Expression for  RT  from S & T matrices as given by equations (4.28-4.29)\
\>", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
   3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
   3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
   3.769290370693553*^9, 3.769290403363281*^9}, {3.769446766425615*^9, 
   3.769446770017874*^9}, 3.769460645587167*^9, {3.7701388548588963`*^9, 
   3.7701388580565014`*^9}},ExpressionUUID->"fc5fdfe0-efd7-432e-a0db-\
734b5982142d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tproduct2232", "[", 
   RowBox[{"r_", ",", "s_", ",", "n1_", ",", "n2_", ",", "n3_", ",", "n4_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
     FractionBox["r", "s"], 
     RowBox[{"(", 
      RowBox[{"-", "2"}], ")"}], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        SuperscriptBox["n1", "2"], "-", "1"}], "4"], ")"}]}], "]"}], 
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
     FractionBox["r", "s"], 
     RowBox[{"(", 
      RowBox[{"-", "2"}], ")"}], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        SuperscriptBox["n2", "2"], "-", "1"}], "4"], ")"}]}], "]"}], 
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
     FractionBox["r", "s"], 
     RowBox[{"(", 
      RowBox[{"-", "3"}], ")"}], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        SuperscriptBox["n3", "2"], "-", "1"}], "4"], ")"}]}], "]"}], 
   RowBox[{"Exp", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
     FractionBox["r", "s"], 
     RowBox[{"(", 
      RowBox[{"-", "2"}], ")"}], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        SuperscriptBox["n4", "2"], "-", "1"}], "4"], ")"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"S0product2232", "[", 
   RowBox[{"r_", ",", "s_", ",", "n1_", ",", "n2_", ",", "n3_", ",", "n4_"}], 
   "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", " ", 
      FractionBox["r", "s"], "n1"}], "]"}], 
    RowBox[{"-", "1"}]], 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", 
     FractionBox["r", "s"], "n2"}], "]"}], 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", 
     FractionBox["r", "s"], "n3"}], "]"}], 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", 
     FractionBox["r", "s"], "n4"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Sproduct2232", "[", 
   RowBox[{"r_", ",", "s_", ",", "n1_", ",", "n2_", ",", "n3_", ",", "n4_"}], 
   "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", 
     FractionBox["r", "s"], "n1", " ", "n2"}], "]"}], 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", 
     FractionBox["r", "s"], "n1", " ", "n3"}], "]"}], 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", 
     FractionBox["r", "s"], "n1", " ", "n4"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"F2232", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", 
        FractionBox["r", "s"]}], "]"}], ")"}], "5"]], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Tproduct2232", "[", 
       RowBox[{"r", ",", "s", ",", "n1", ",", "n2", ",", "n3", ",", "n4"}], 
       "]"}], 
      RowBox[{"S0product2232", "[", 
       RowBox[{"r", ",", "s", ",", "n1", ",", "n2", ",", "n3", ",", "n4"}], 
       "]"}], 
      RowBox[{"Sproduct2232", "[", 
       RowBox[{"r", ",", "s", ",", "n1", ",", "n2", ",", "n3", ",", "n4"}], 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n1", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n2", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n3", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n4", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fminus", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", 
        FractionBox["r", "s"]}], "]"}], ")"}], "2"]], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"\[Pi]", " ", "\[ImaginaryI]", " ", 
        FractionBox["r", "s"], 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           SuperscriptBox["n", "2"], "-", "1"}], "2"], ")"}]}], "]"}], 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", 
         FractionBox["r", "s"], "n"}], "]"}], "2"]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RTfromST2232", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Divisible", "[", 
      RowBox[{"r", ",", "2"}], "]"}], "&&", 
     RowBox[{"Not", "[", 
      RowBox[{"Divisible", "[", 
       RowBox[{"s", ",", "2"}], "]"}], "]"}]}], ",", 
    FractionBox[
     RowBox[{"F2232", "[", 
      RowBox[{
       RowBox[{"r", "-", "s"}], ",", "s"}], "]"}], 
     SuperscriptBox[
      RowBox[{"Fminus", "[", 
       RowBox[{
        RowBox[{"r", "-", "s"}], ",", "s"}], "]"}], "4"]], ",", 
    FractionBox[
     RowBox[{"F2232", "[", 
      RowBox[{"r", ",", "s"}], "]"}], 
     SuperscriptBox[
      RowBox[{"Fminus", "[", 
       RowBox[{"r", ",", "s"}], "]"}], "4"]]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7692915902555103`*^9, 3.7692916004363327`*^9}, {
   3.7692917088475423`*^9, 3.7692917095357046`*^9}, 3.769291745416791*^9, {
   3.769446623901581*^9, 3.7694467204400225`*^9}, {3.7694606568500595`*^9, 
   3.7694607216648474`*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"3aca613b-bd9b-4d7f-9ffc-d512c17aa9c5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding Coker(rM) and check", "Section",
 CellChangeTimes->{{3.7692898878172293`*^9, 3.769289889464822*^9}, {
  3.7692908812448864`*^9, 3.7692908818682194`*^9}, {3.769291155479805*^9, 
  3.7692911685040264`*^9}, {3.769446590842042*^9, 
  3.769446598918457*^9}},ExpressionUUID->"9cd61f4c-cac8-4ade-903b-\
768cbf05b605"],

Cell["\<\
We find Coker(rM) for each r and then for different s check if the difference \
between two expressions for RT is zero (strictly speaking we check if the \
absolute value of its numerical approximation is < 10^{-10}). We do it for \
odd r and s>2r+1 because then we don\[CloseCurlyQuote]t have a problem with \
choosing the branch of complex root. For r=1 we know the Cokernel from the \
literature and we put it as a cross-check.\
\>", "Text",
 CellChangeTimes->{{3.7692913279338846`*^9, 3.7692914418911343`*^9}, {
  3.769446838125296*^9, 3.769446891036998*^9}, {3.7694469506291347`*^9, 
  3.769446989168268*^9}, {3.7694472190009065`*^9, 3.7694472582963715`*^9}, {
  3.769447315679986*^9, 3.7694473255035105`*^9}, {3.769448618256275*^9, 
  3.7694486235902634`*^9}},ExpressionUUID->"c9b771c5-74b7-415b-b5c0-\
32055a701b27"],

Cell[CellGroupData[{

Cell["Formulas that are the same for all r", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
  3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
  3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
  3.769290370693553*^9, 3.769290374054566*^9}, {3.769445878051158*^9, 
  3.7694458809678397`*^9}, {3.7694464832905655`*^9, 3.769446502004631*^9}, {
  3.7694467820772085`*^9, 3.76944681120247*^9}, {3.7694469121239567`*^9, 
  3.7694469349075255`*^9}},ExpressionUUID->"4960dee3-38f5-422c-955b-\
92f4829fcf6a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M2232", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MI2232", "=", 
   RowBox[{"Inverse", "[", "M2232", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b2232", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "3"}]}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "5"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "5"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExtraTerm", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       FractionBox["s", "r"], 
       SuperscriptBox["c", "2"]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "1", ",", "r"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Zhat2232", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"List", "[", 
   RowBox[{
    RowBox[{"Zhat3153for2232", "[", 
     RowBox[{"r", ",", "s"}], "]"}], ",", 
    RowBox[{"Zhat3153for2232", "[", 
     RowBox[{"r", ",", "s"}], "]"}], ",", 
    RowBox[{"Zhat3153for2232", "[", 
     RowBox[{"r", ",", "s"}], "]"}], ",", 
    RowBox[{"Zhat3153for2232", "[", 
     RowBox[{"r", ",", "s"}], "]"}], ",", 
    RowBox[{"Zhat1111for2232", "[", 
     RowBox[{"r", ",", "s"}], "]"}], ",", 
    RowBox[{"Zhat3313for2232", "[", 
     RowBox[{"r", ",", "s"}], "]"}], ",", 
    RowBox[{"Zhat1311for2232", "[", 
     RowBox[{"r", ",", "s"}], "]"}], ",", 
    RowBox[{"Zhat1311for2232", "[", 
     RowBox[{"r", ",", "s"}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7666147259210587`*^9, 3.7666147478274117`*^9}, 
   3.769447049616887*^9, {3.769447148280959*^9, 3.7694471593888855`*^9}, {
   3.769460789531438*^9, 3.769460917241093*^9}, 3.7694616129045863`*^9},
 CellLabel->
  "In[218]:=",ExpressionUUID->"2ed6a32c-e54a-4577-9276-e5f461ad7241"]
}, Open  ]],

Cell[CellGroupData[{

Cell["1/s", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
   3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
   3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
   3.769290370693553*^9, 3.769290374054566*^9}, {3.769445878051158*^9, 
   3.7694458809678397`*^9}, {3.7694464832905655`*^9, 3.769446502004631*^9}, {
   3.7694467820772085`*^9, 3.76944681120247*^9}, {3.7694469121239567`*^9, 
   3.7694469349075255`*^9}, {3.76944706604842*^9, 3.769447091343096*^9}, 
   3.769447264902158*^9, 3.769447981066086*^9, 
   3.7694609713214993`*^9},ExpressionUUID->"a0e4dd48-4407-4fd0-b49a-\
94d7ed09ecb0"],

Cell[CellGroupData[{

Cell["Definitions", "Subsubsection",
 CellChangeTimes->{{3.769447530195073*^9, 
  3.769447558364077*^9}},ExpressionUUID->"16439803-8ec1-4b21-8432-\
14366442ce1f"],

Cell["1 refers to the value of r, 2232 to the manifold", "Text",
 CellChangeTimes->{{3.769447332139326*^9, 3.769447345799859*^9}, {
  3.769447984184309*^9, 3.7694479844265575`*^9}, {3.7694609753118334`*^9, 
  3.769460985650199*^9}},ExpressionUUID->"0e4f2cff-d15b-4d76-9761-\
1ef3512ca214"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", "M2232"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rMinv", "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"r", "*", "M"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rMI1for2232", "=", "rMinv"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"Length", "[", 
    RowBox[{"r", "*", "M"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "=", 
   RowBox[{"Abs", "[", 
    RowBox[{"Det", "[", 
     RowBox[{"r", "*", "M"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"POC", "=", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "L"}], "}"}]}], "]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PreimageOfCoker", "=", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "L"}], "}"}]}], "]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"vec", "=", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Do", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"vec", "[", 
              RowBox[{"[", "v", "]"}], "]"}], "=", "i"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"POC", "=", 
             RowBox[{"Union", "[", 
              RowBox[{"POC", ",", 
               RowBox[{"{", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"rMinv", ".", "vec"}], ",", "1"}], "]"}], "}"}]}], 
              "]"}]}], ";"}], "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "POC", "]"}], "\[Equal]", "p"}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"v", ",", "L"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"PreimageOfCoker", "=", 
    RowBox[{"Union", "[", 
     RowBox[{"PreimageOfCoker", ",", 
      RowBox[{"{", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"POC", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "+", 
          RowBox[{"POC", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "+", 
          RowBox[{"POC", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "+", 
          RowBox[{"POC", "[", 
           RowBox[{"[", "m", "]"}], "]"}]}], ",", "1"}], "]"}], "}"}]}], 
     "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "i", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "j", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "k", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"r", "*", 
      RowBox[{"M", ".", 
       RowBox[{"PreimageOfCoker", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "PreimageOfCoker", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a1for2232", "=", "a"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<#elements in coker(M) = \>\"", ",", 
   RowBox[{"Length", "[", "PreimageOfCoker", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<|det(M)| = \>\"", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Smatrix1for2232", "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox[
      RowBox[{"Abs", "[", 
       RowBox[{"Det", "[", "M2232", "]"}], "]"}]]], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]", "  ", 
        RowBox[{
         RowBox[{"a1for2232", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ".", "MI2232", ".", 
         RowBox[{"b2232", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "a1for2232", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", "b2232", "]"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"CS1for2232", "[", "s_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]", " ", "s", " ", 
      RowBox[{
       RowBox[{"a1for2232", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ".", "rMI1for2232", ".", 
       RowBox[{"a1for2232", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "a1for2232", "]"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"RTfromZhat1for2232", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"CS1for2232", "[", "s", "]"}], ".", "Smatrix1for2232", ".", 
    RowBox[{"Zhat2232", "[", 
     RowBox[{"r", ",", "s"}], "]"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"2", "\[ImaginaryI]", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", 
         FractionBox["r", "s"]}], "]"}]}], ")"}], 
     SuperscriptBox[
      RowBox[{"ExtraTerm", "[", 
       RowBox[{"r", ",", "s"}], "]"}], "4"]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.766350602531876*^9, 3.766350622102319*^9}, {
   3.766350711427888*^9, 3.766350711820755*^9}, 3.7663561327988863`*^9, 
   3.766424676640691*^9, {3.766435206566864*^9, 3.76643521019783*^9}, {
   3.766435247252594*^9, 3.766435248798339*^9}, {3.766435282401783*^9, 
   3.76643535164826*^9}, {3.7664355135798693`*^9, 3.76643559341612*^9}, {
   3.7664357317703457`*^9, 3.766435739016767*^9}, {3.766435914276979*^9, 
   3.766435917558144*^9}, {3.766436886921876*^9, 3.766436889588529*^9}, {
   3.766437770729287*^9, 3.766437775696742*^9}, {3.766437913999899*^9, 
   3.766437916119109*^9}, {3.766437969503305*^9, 3.766438155611743*^9}, {
   3.766438191329679*^9, 3.7664381915314627`*^9}, 3.7664384804255*^9, {
   3.766438612616829*^9, 3.766438683792667*^9}, {3.766438762608045*^9, 
   3.76643876280867*^9}, 3.766438830489541*^9, {3.766438874922298*^9, 
   3.7664388830363817`*^9}, {3.7664390011386223`*^9, 3.766439041249145*^9}, {
   3.766439105459154*^9, 3.766439123287874*^9}, {3.766440228295643*^9, 
   3.7664402300507517`*^9}, {3.766440335354795*^9, 3.766440348566392*^9}, {
   3.766440411314884*^9, 3.766440496346545*^9}, {3.7664406435583677`*^9, 
   3.766440751037548*^9}, {3.766440836512507*^9, 3.7664408406511097`*^9}, 
   3.766440917540839*^9, 3.76644096028511*^9, {3.766441230668483*^9, 
   3.766441230985095*^9}, 3.7664412784544888`*^9, 3.766441737664225*^9, {
   3.7664423861004477`*^9, 3.766442411437624*^9}, {3.766614090168232*^9, 
   3.76661409088829*^9}, {3.76661412422443*^9, 3.766614223897612*^9}, {
   3.766614532805936*^9, 3.766614544115574*^9}, {3.76661465055928*^9, 
   3.766614677401998*^9}, {3.7666148090171137`*^9, 3.766614820320712*^9}, 
   3.766615041517717*^9, {3.766616730513166*^9, 3.766616731020979*^9}, {
   3.7666180083798103`*^9, 3.766618063565686*^9}, {3.766618125505233*^9, 
   3.766618130470386*^9}, {3.766618404749711*^9, 3.7666184363168173`*^9}, {
   3.769448079532522*^9, 3.769448100345829*^9}, {3.769448159773466*^9, 
   3.769448233515664*^9}, {3.7694482650944357`*^9, 3.76944827326718*^9}, {
   3.7694483511200495`*^9, 3.769448363218644*^9}, {3.7694484017072535`*^9, 
   3.7694484508156548`*^9}, {3.7694484876124706`*^9, 
   3.7694485536572633`*^9}, {3.769448700850453*^9, 3.769448731103007*^9}, {
   3.7694609892186584`*^9, 3.769461125198184*^9}, {3.769461715567113*^9, 
   3.7694617234530334`*^9}, {3.7694618622691326`*^9, 3.7694618804914236`*^9}},
 CellLabel->
  "In[268]:=",ExpressionUUID->"1b9c3df2-958a-4b4e-aecf-277e641b4d24"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"#elements in coker(M) = \"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["#elements in coker(M) = ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.7694614202814207`*^9, 3.7694616188715816`*^9, 
  3.7694617299686427`*^9, 3.7694618840479183`*^9},
 CellLabel->
  "During evaluation of \
In[268]:=",ExpressionUUID->"5bbb7393-483d-472e-8b6f-9669cec85419"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"|det(M)| = \"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["|det(M)| = ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.7694614202814207`*^9, 3.7694616188715816`*^9, 
  3.7694617299686427`*^9, 3.7694618840519066`*^9},
 CellLabel->
  "During evaluation of \
In[268]:=",ExpressionUUID->"b0b7aeb5-fe8c-40d5-96aa-bec9cb68d422"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check", "Subsubsection",
 CellChangeTimes->{{3.769447530195073*^9, 
  3.7694475445497108`*^9}},ExpressionUUID->"020f6bd7-4237-4021-89fa-\
ffd032287a77"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"checkRT1for2232", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"RTfromZhat1for2232", "[", 
     RowBox[{"r", ",", "s"}], "]"}], "-", 
    RowBox[{"RTfromST2232", "[", 
     RowBox[{"r", ",", "s"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smax", "=", "21"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"s", "=", 
    RowBox[{
     RowBox[{"2", "r"}], "+", "1"}]}], ",", 
   RowBox[{"s", "\[LessEqual]", "smax"}], ",", 
   RowBox[{"s", "++"}], ",", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"GCD", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ">", "1"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{
      "r", ",", "\"\</\>\"", ",", "s", ",", 
       "\"\< -> r/s can be simplified\>\""}], "]"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"checkRT1for2232", "[", 
          RowBox[{"r", ",", "s"}], "]"}], "]"}], "<", 
        SuperscriptBox["10", 
         RowBox[{"-", "10"}]]}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{"r", ",", "\"\</\>\"", ",", "s", ",", "\"\< -> OK\>\""}], 
        "]"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
        "r", ",", "\"\</\>\"", ",", "s", ",", 
         "\"\< -> Houston, we have a problem\>\""}], "]"}]}], "]"}]}], 
    "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7692909501576796`*^9, 3.7692911270059547`*^9}, {
   3.769291238704379*^9, 3.769291253454962*^9}, {3.7692917519004583`*^9, 
   3.769291758199583*^9}, {3.769292011784778*^9, 3.7692920412470446`*^9}, 
   3.769292096985057*^9, {3.769293035950156*^9, 3.7692931025092497`*^9}, {
   3.769293266593871*^9, 3.7692932947854977`*^9}, {3.7692934567395797`*^9, 
   3.769293468911056*^9}, {3.7694475840177374`*^9, 3.7694476943715353`*^9}, {
   3.7694479369915714`*^9, 3.7694479555493517`*^9}, {3.7694485686067934`*^9, 
   3.769448571247384*^9}, {3.7694486523149714`*^9, 3.76944865295776*^9}, {
   3.7694487882457333`*^9, 3.7694487889340115`*^9}, {3.769448944548397*^9, 
   3.769448947147584*^9}, {3.7694599568765373`*^9, 3.76945995711395*^9}, {
   3.769459993770919*^9, 3.7694600481754956`*^9}, {3.7694601041688547`*^9, 
   3.769460107888877*^9}, {3.769461143719674*^9, 3.7694611724119787`*^9}, 
   3.769461321210247*^9},
 CellLabel->
  "In[285]:=",ExpressionUUID->"2917641b-4e80-4874-a6b9-76904b6ba77f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3/s", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
   3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
   3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
   3.769290370693553*^9, 3.769290374054566*^9}, {3.769445878051158*^9, 
   3.7694458809678397`*^9}, {3.7694464832905655`*^9, 3.769446502004631*^9}, {
   3.7694467820772085`*^9, 3.76944681120247*^9}, {3.7694469121239567`*^9, 
   3.7694469349075255`*^9}, {3.76944706604842*^9, 3.769447091343096*^9}, 
   3.769447264902158*^9, 3.769447981066086*^9, 3.7694609713214993`*^9, 
   3.7694619697771645`*^9},ExpressionUUID->"ccfe57c2-7ce7-47bc-8594-\
4c2b704d10b3"],

Cell[CellGroupData[{

Cell["Definitions", "Subsubsection",
 CellChangeTimes->{{3.769447530195073*^9, 
  3.769447558364077*^9}},ExpressionUUID->"07ecb830-cdd8-4f3a-ba27-\
03ef81dcd1c7"],

Cell["3 refers to the value of r, 2232 to the manifold", "Text",
 CellChangeTimes->{{3.769447332139326*^9, 3.769447345799859*^9}, {
  3.769447984184309*^9, 3.7694479844265575`*^9}, {3.7694609753118334`*^9, 
  3.769460985650199*^9}, {3.7694619863538523`*^9, 
  3.769461986747754*^9}},ExpressionUUID->"21b7db78-0348-453d-b4cc-\
95520b690dce"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", "M2232"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rMinv", "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"r", "*", "M"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rMI3for2232", "=", "rMinv"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"Length", "[", 
    RowBox[{"r", "*", "M"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "=", 
   RowBox[{"Abs", "[", 
    RowBox[{"Det", "[", 
     RowBox[{"r", "*", "M"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"POC", "=", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "L"}], "}"}]}], "]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PreimageOfCoker", "=", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "L"}], "}"}]}], "]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"vec", "=", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Do", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"vec", "[", 
              RowBox[{"[", "v", "]"}], "]"}], "=", "i"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"POC", "=", 
             RowBox[{"Union", "[", 
              RowBox[{"POC", ",", 
               RowBox[{"{", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"rMinv", ".", "vec"}], ",", "1"}], "]"}], "}"}]}], 
              "]"}]}], ";"}], "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "POC", "]"}], "\[Equal]", "p"}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"v", ",", "L"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"PreimageOfCoker", "=", 
    RowBox[{"Union", "[", 
     RowBox[{"PreimageOfCoker", ",", 
      RowBox[{"{", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"POC", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "+", 
          RowBox[{"POC", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "+", 
          RowBox[{"POC", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "+", 
          RowBox[{"POC", "[", 
           RowBox[{"[", "m", "]"}], "]"}]}], ",", "1"}], "]"}], "}"}]}], 
     "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "i", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "j", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "k", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"r", "*", 
      RowBox[{"M", ".", 
       RowBox[{"PreimageOfCoker", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "PreimageOfCoker", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a3for2232", "=", "a"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<#elements in coker(M) = \>\"", ",", 
   RowBox[{"Length", "[", "PreimageOfCoker", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<|det(M)| = \>\"", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Smatrix3for2232", "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox[
      RowBox[{"Abs", "[", 
       RowBox[{"Det", "[", "M2232", "]"}], "]"}]]], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]", "  ", 
        RowBox[{
         RowBox[{"a3for2232", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ".", "MI2232", ".", 
         RowBox[{"b2232", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "a3for2232", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", "b2232", "]"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"CS3for2232", "[", "s_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]", " ", "s", " ", 
      RowBox[{
       RowBox[{"a3for2232", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ".", "rMI3for2232", ".", 
       RowBox[{"a3for2232", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "a3for2232", "]"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"RTfromZhat3for2232", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"CS3for2232", "[", "s", "]"}], ".", "Smatrix3for2232", ".", 
    RowBox[{"Zhat2232", "[", 
     RowBox[{"r", ",", "s"}], "]"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"2", "\[ImaginaryI]", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", 
         FractionBox["r", "s"]}], "]"}]}], ")"}], 
     SuperscriptBox[
      RowBox[{"ExtraTerm", "[", 
       RowBox[{"r", ",", "s"}], "]"}], "4"]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.766350602531876*^9, 3.766350622102319*^9}, {
   3.766350711427888*^9, 3.766350711820755*^9}, 3.7663561327988863`*^9, 
   3.766424676640691*^9, {3.766435206566864*^9, 3.76643521019783*^9}, {
   3.766435247252594*^9, 3.766435248798339*^9}, {3.766435282401783*^9, 
   3.76643535164826*^9}, {3.7664355135798693`*^9, 3.76643559341612*^9}, {
   3.7664357317703457`*^9, 3.766435739016767*^9}, {3.766435914276979*^9, 
   3.766435917558144*^9}, {3.766436886921876*^9, 3.766436889588529*^9}, {
   3.766437770729287*^9, 3.766437775696742*^9}, {3.766437913999899*^9, 
   3.766437916119109*^9}, {3.766437969503305*^9, 3.766438155611743*^9}, {
   3.766438191329679*^9, 3.7664381915314627`*^9}, 3.7664384804255*^9, {
   3.766438612616829*^9, 3.766438683792667*^9}, {3.766438762608045*^9, 
   3.76643876280867*^9}, 3.766438830489541*^9, {3.766438874922298*^9, 
   3.7664388830363817`*^9}, {3.7664390011386223`*^9, 3.766439041249145*^9}, {
   3.766439105459154*^9, 3.766439123287874*^9}, {3.766440228295643*^9, 
   3.7664402300507517`*^9}, {3.766440335354795*^9, 3.766440348566392*^9}, {
   3.766440411314884*^9, 3.766440496346545*^9}, {3.7664406435583677`*^9, 
   3.766440751037548*^9}, {3.766440836512507*^9, 3.7664408406511097`*^9}, 
   3.766440917540839*^9, 3.76644096028511*^9, {3.766441230668483*^9, 
   3.766441230985095*^9}, 3.7664412784544888`*^9, 3.766441737664225*^9, {
   3.7664423861004477`*^9, 3.766442411437624*^9}, {3.766614090168232*^9, 
   3.76661409088829*^9}, {3.76661412422443*^9, 3.766614223897612*^9}, {
   3.766614532805936*^9, 3.766614544115574*^9}, {3.76661465055928*^9, 
   3.766614677401998*^9}, {3.7666148090171137`*^9, 3.766614820320712*^9}, 
   3.766615041517717*^9, {3.766616730513166*^9, 3.766616731020979*^9}, {
   3.7666180083798103`*^9, 3.766618063565686*^9}, {3.766618125505233*^9, 
   3.766618130470386*^9}, {3.766618404749711*^9, 3.7666184363168173`*^9}, {
   3.769448079532522*^9, 3.769448100345829*^9}, {3.769448159773466*^9, 
   3.769448233515664*^9}, {3.7694482650944357`*^9, 3.76944827326718*^9}, {
   3.7694483511200495`*^9, 3.769448363218644*^9}, {3.7694484017072535`*^9, 
   3.7694484508156548`*^9}, {3.7694484876124706`*^9, 
   3.7694485536572633`*^9}, {3.769448700850453*^9, 3.769448731103007*^9}, {
   3.7694609892186584`*^9, 3.769461125198184*^9}, {3.769461715567113*^9, 
   3.7694617234530334`*^9}, {3.7694618622691326`*^9, 
   3.7694618804914236`*^9}, {3.769461988481121*^9, 3.76946203129069*^9}},
 CellLabel->
  "In[288]:=",ExpressionUUID->"4b0d5be0-0d4a-41c6-84e6-26e61387f9e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check", "Subsubsection",
 CellChangeTimes->{{3.769447530195073*^9, 
  3.7694475445497108`*^9}},ExpressionUUID->"5084adf2-f8a9-43eb-8c3b-\
caf177f172eb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"checkRT3for2232", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"RTfromZhat3for2232", "[", 
     RowBox[{"r", ",", "s"}], "]"}], "-", 
    RowBox[{"RTfromST2232", "[", 
     RowBox[{"r", ",", "s"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smax", "=", "21"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"s", "=", 
    RowBox[{
     RowBox[{"2", "r"}], "+", "1"}]}], ",", 
   RowBox[{"s", "\[LessEqual]", "smax"}], ",", 
   RowBox[{"s", "++"}], ",", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"GCD", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ">", "1"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{
      "r", ",", "\"\</\>\"", ",", "s", ",", 
       "\"\< -> r/s can be simplified\>\""}], "]"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"checkRT3for2232", "[", 
          RowBox[{"r", ",", "s"}], "]"}], "]"}], "<", 
        SuperscriptBox["10", 
         RowBox[{"-", "10"}]]}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{"r", ",", "\"\</\>\"", ",", "s", ",", "\"\< -> OK\>\""}], 
        "]"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
        "r", ",", "\"\</\>\"", ",", "s", ",", 
         "\"\< -> Houston, we have a problem\>\""}], "]"}]}], "]"}]}], 
    "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7692909501576796`*^9, 3.7692911270059547`*^9}, {
   3.769291238704379*^9, 3.769291253454962*^9}, {3.7692917519004583`*^9, 
   3.769291758199583*^9}, {3.769292011784778*^9, 3.7692920412470446`*^9}, 
   3.769292096985057*^9, {3.769293035950156*^9, 3.7692931025092497`*^9}, {
   3.769293266593871*^9, 3.7692932947854977`*^9}, {3.7692934567395797`*^9, 
   3.769293468911056*^9}, {3.7694475840177374`*^9, 3.7694476943715353`*^9}, {
   3.7694479369915714`*^9, 3.7694479555493517`*^9}, {3.7694485686067934`*^9, 
   3.769448571247384*^9}, {3.7694486523149714`*^9, 3.76944865295776*^9}, {
   3.7694487882457333`*^9, 3.7694487889340115`*^9}, {3.769448944548397*^9, 
   3.769448947147584*^9}, {3.7694599568765373`*^9, 3.76945995711395*^9}, {
   3.769459993770919*^9, 3.7694600481754956`*^9}, {3.7694601041688547`*^9, 
   3.769460107888877*^9}, {3.769461143719674*^9, 3.7694611724119787`*^9}, 
   3.769461321210247*^9, {3.769462053496333*^9, 3.769462061776231*^9}},
 CellLabel->
  "In[311]:=",ExpressionUUID->"14e99272-c182-4e9c-b668-6317631ba0c9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["5/s", "Subsection",
 CellChangeTimes->{{3.7692899052835455`*^9, 3.769289927908065*^9}, {
   3.769289998077609*^9, 3.769289999815971*^9}, {3.7692900419144306`*^9, 
   3.7692900661167393`*^9}, {3.7692901126542983`*^9, 3.769290148218237*^9}, {
   3.769290370693553*^9, 3.769290374054566*^9}, {3.769445878051158*^9, 
   3.7694458809678397`*^9}, {3.7694464832905655`*^9, 3.769446502004631*^9}, {
   3.7694467820772085`*^9, 3.76944681120247*^9}, {3.7694469121239567`*^9, 
   3.7694469349075255`*^9}, {3.76944706604842*^9, 3.769447091343096*^9}, 
   3.769447264902158*^9, 3.769447981066086*^9, 3.7694609713214993`*^9, 
   3.7694619697771645`*^9, {3.769462341968297*^9, 
   3.769462342055009*^9}},ExpressionUUID->"99305bc4-99ab-49a0-a850-\
15b71094fed6"],

Cell[CellGroupData[{

Cell["Definitions", "Subsubsection",
 CellChangeTimes->{{3.769447530195073*^9, 
  3.769447558364077*^9}},ExpressionUUID->"cf0daf64-35bf-40ec-bc92-\
c03a5345031d"],

Cell["5 refers to the value of r, 2232 to the manifold", "Text",
 CellChangeTimes->{{3.769447332139326*^9, 3.769447345799859*^9}, {
   3.769447984184309*^9, 3.7694479844265575`*^9}, {3.7694609753118334`*^9, 
   3.769460985650199*^9}, {3.7694619863538523`*^9, 3.769461986747754*^9}, 
   3.769462344961244*^9},ExpressionUUID->"6c2f009d-415a-4cb4-ad49-\
8055a472f290"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", "M2232"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rMinv", "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"r", "*", "M"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rMI5for2232", "=", "rMinv"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"Length", "[", 
    RowBox[{"r", "*", "M"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "=", 
   RowBox[{"Abs", "[", 
    RowBox[{"Det", "[", 
     RowBox[{"r", "*", "M"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"POC", "=", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "L"}], "}"}]}], "]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PreimageOfCoker", "=", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "L"}], "}"}]}], "]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"vec", "=", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Do", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"vec", "[", 
              RowBox[{"[", "v", "]"}], "]"}], "=", "i"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"POC", "=", 
             RowBox[{"Union", "[", 
              RowBox[{"POC", ",", 
               RowBox[{"{", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"rMinv", ".", "vec"}], ",", "1"}], "]"}], "}"}]}], 
              "]"}]}], ";"}], "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "POC", "]"}], "\[Equal]", "p"}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"v", ",", "L"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"PreimageOfCoker", "=", 
    RowBox[{"Union", "[", 
     RowBox[{"PreimageOfCoker", ",", 
      RowBox[{"{", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"POC", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "+", 
          RowBox[{"POC", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "+", 
          RowBox[{"POC", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "+", 
          RowBox[{"POC", "[", 
           RowBox[{"[", "m", "]"}], "]"}]}], ",", "1"}], "]"}], "}"}]}], 
     "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "i", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "j", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "k", ",", 
     RowBox[{"Length", "[", "POC", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"r", "*", 
      RowBox[{"M", ".", 
       RowBox[{"PreimageOfCoker", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "PreimageOfCoker", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a5for2232", "=", "a"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<#elements in coker(M) = \>\"", ",", 
   RowBox[{"Length", "[", "PreimageOfCoker", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<|det(M)| = \>\"", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Smatrix5for2232", "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox[
      RowBox[{"Abs", "[", 
       RowBox[{"Det", "[", "M2232", "]"}], "]"}]]], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]", "  ", 
        RowBox[{
         RowBox[{"a5for2232", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ".", "MI2232", ".", 
         RowBox[{"b2232", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "a5for2232", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", "b2232", "]"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"CS5for2232", "[", "s_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]", " ", "s", " ", 
      RowBox[{
       RowBox[{"a5for2232", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ".", "rMI5for2232", ".", 
       RowBox[{"a5for2232", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "a5for2232", "]"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"RTfromZhat5for2232", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"CS5for2232", "[", "s", "]"}], ".", "Smatrix5for2232", ".", 
    RowBox[{"Zhat2232", "[", 
     RowBox[{"r", ",", "s"}], "]"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"2", "\[ImaginaryI]", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", 
         FractionBox["r", "s"]}], "]"}]}], ")"}], 
     SuperscriptBox[
      RowBox[{"ExtraTerm", "[", 
       RowBox[{"r", ",", "s"}], "]"}], "4"]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.766350602531876*^9, 3.766350622102319*^9}, {
   3.766350711427888*^9, 3.766350711820755*^9}, 3.7663561327988863`*^9, 
   3.766424676640691*^9, {3.766435206566864*^9, 3.76643521019783*^9}, {
   3.766435247252594*^9, 3.766435248798339*^9}, {3.766435282401783*^9, 
   3.76643535164826*^9}, {3.7664355135798693`*^9, 3.76643559341612*^9}, {
   3.7664357317703457`*^9, 3.766435739016767*^9}, {3.766435914276979*^9, 
   3.766435917558144*^9}, {3.766436886921876*^9, 3.766436889588529*^9}, {
   3.766437770729287*^9, 3.766437775696742*^9}, {3.766437913999899*^9, 
   3.766437916119109*^9}, {3.766437969503305*^9, 3.766438155611743*^9}, {
   3.766438191329679*^9, 3.7664381915314627`*^9}, 3.7664384804255*^9, {
   3.766438612616829*^9, 3.766438683792667*^9}, {3.766438762608045*^9, 
   3.76643876280867*^9}, 3.766438830489541*^9, {3.766438874922298*^9, 
   3.7664388830363817`*^9}, {3.7664390011386223`*^9, 3.766439041249145*^9}, {
   3.766439105459154*^9, 3.766439123287874*^9}, {3.766440228295643*^9, 
   3.7664402300507517`*^9}, {3.766440335354795*^9, 3.766440348566392*^9}, {
   3.766440411314884*^9, 3.766440496346545*^9}, {3.7664406435583677`*^9, 
   3.766440751037548*^9}, {3.766440836512507*^9, 3.7664408406511097`*^9}, 
   3.766440917540839*^9, 3.76644096028511*^9, {3.766441230668483*^9, 
   3.766441230985095*^9}, 3.7664412784544888`*^9, 3.766441737664225*^9, {
   3.7664423861004477`*^9, 3.766442411437624*^9}, {3.766614090168232*^9, 
   3.76661409088829*^9}, {3.76661412422443*^9, 3.766614223897612*^9}, {
   3.766614532805936*^9, 3.766614544115574*^9}, {3.76661465055928*^9, 
   3.766614677401998*^9}, {3.7666148090171137`*^9, 3.766614820320712*^9}, 
   3.766615041517717*^9, {3.766616730513166*^9, 3.766616731020979*^9}, {
   3.7666180083798103`*^9, 3.766618063565686*^9}, {3.766618125505233*^9, 
   3.766618130470386*^9}, {3.766618404749711*^9, 3.7666184363168173`*^9}, {
   3.769448079532522*^9, 3.769448100345829*^9}, {3.769448159773466*^9, 
   3.769448233515664*^9}, {3.7694482650944357`*^9, 3.76944827326718*^9}, {
   3.7694483511200495`*^9, 3.769448363218644*^9}, {3.7694484017072535`*^9, 
   3.7694484508156548`*^9}, {3.7694484876124706`*^9, 
   3.7694485536572633`*^9}, {3.769448700850453*^9, 3.769448731103007*^9}, {
   3.7694609892186584`*^9, 3.769461125198184*^9}, {3.769461715567113*^9, 
   3.7694617234530334`*^9}, {3.7694618622691326`*^9, 
   3.7694618804914236`*^9}, {3.769461988481121*^9, 3.76946203129069*^9}, {
   3.769462346330581*^9, 3.7694623883552465`*^9}},
 CellLabel->
  "In[319]:=",ExpressionUUID->"5214a8e8-adc0-42ad-9ab3-b466a0a43ae5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check", "Subsubsection",
 CellChangeTimes->{{3.769447530195073*^9, 
  3.7694475445497108`*^9}},ExpressionUUID->"bc72f53b-471f-4c62-ae6c-\
8aca1d1c165e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"checkRT5for2232", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"RTfromZhat5for2232", "[", 
     RowBox[{"r", ",", "s"}], "]"}], "-", 
    RowBox[{"RTfromST2232", "[", 
     RowBox[{"r", ",", "s"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smax", "=", "21"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"s", "=", 
    RowBox[{
     RowBox[{"2", "r"}], "+", "1"}]}], ",", 
   RowBox[{"s", "\[LessEqual]", "smax"}], ",", 
   RowBox[{"s", "++"}], ",", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"GCD", "[", 
       RowBox[{"r", ",", "s"}], "]"}], ">", "1"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{
      "r", ",", "\"\</\>\"", ",", "s", ",", 
       "\"\< -> r/s can be simplified\>\""}], "]"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"checkRT5for2232", "[", 
          RowBox[{"r", ",", "s"}], "]"}], "]"}], "<", 
        SuperscriptBox["10", 
         RowBox[{"-", "10"}]]}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{"r", ",", "\"\</\>\"", ",", "s", ",", "\"\< -> OK\>\""}], 
        "]"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
        "r", ",", "\"\</\>\"", ",", "s", ",", 
         "\"\< -> Houston, we have a problem\>\""}], "]"}]}], "]"}]}], 
    "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7692909501576796`*^9, 3.7692911270059547`*^9}, {
   3.769291238704379*^9, 3.769291253454962*^9}, {3.7692917519004583`*^9, 
   3.769291758199583*^9}, {3.769292011784778*^9, 3.7692920412470446`*^9}, 
   3.769292096985057*^9, {3.769293035950156*^9, 3.7692931025092497`*^9}, {
   3.769293266593871*^9, 3.7692932947854977`*^9}, {3.7692934567395797`*^9, 
   3.769293468911056*^9}, {3.7694475840177374`*^9, 3.7694476943715353`*^9}, {
   3.7694479369915714`*^9, 3.7694479555493517`*^9}, {3.7694485686067934`*^9, 
   3.769448571247384*^9}, {3.7694486523149714`*^9, 3.76944865295776*^9}, {
   3.7694487882457333`*^9, 3.7694487889340115`*^9}, {3.769448944548397*^9, 
   3.769448947147584*^9}, {3.7694599568765373`*^9, 3.76945995711395*^9}, {
   3.769459993770919*^9, 3.7694600481754956`*^9}, {3.7694601041688547`*^9, 
   3.769460107888877*^9}, {3.769461143719674*^9, 3.7694611724119787`*^9}, 
   3.769461321210247*^9, {3.769462053496333*^9, 3.769462061776231*^9}, {
   3.7694624951088915`*^9, 3.7694625023246055`*^9}},
 CellLabel->
  "In[355]:=",ExpressionUUID->"b16cd236-65f2-4c6e-b15e-9f0a7f9ab095"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 637},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 279, 6, 34, "Text",ExpressionUUID->"d21dc7af-ba23-442f-b4b0-ba90689bfb35"],
Cell[CellGroupData[{
Cell[862, 30, 266, 4, 67, "Chapter",ExpressionUUID->"f21dcd50-9891-4767-833c-4b4f028f57f4"],
Cell[CellGroupData[{
Cell[1153, 38, 305, 5, 64, "Subchapter",ExpressionUUID->"e5e2db90-f10c-45be-85b7-6a496b0fcf7a"],
Cell[CellGroupData[{
Cell[1483, 47, 161, 3, 67, "Section",ExpressionUUID->"c446a1ed-d4c4-4f7b-b6d9-c496689368c8"],
Cell[CellGroupData[{
Cell[1669, 54, 665, 11, 53, "Subsection",ExpressionUUID->"42ef233f-f701-4fe6-9fe0-cc68025107fd"],
Cell[2337, 67, 333, 7, 34, "Text",ExpressionUUID->"22384477-181d-4683-8c13-533953250e41"],
Cell[2673, 76, 4498, 131, 416, "Input",ExpressionUUID->"e4ab79ee-5083-46e7-82df-d7fe01522b74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7208, 212, 571, 10, 53, "Subsection",ExpressionUUID->"49a208c7-ee5d-42b4-9fd7-6d142e9e8a6b"],
Cell[7782, 224, 401, 8, 34, "Text",ExpressionUUID->"2c0fcf85-b9e0-4014-9966-9447c3ef3eeb"],
Cell[8186, 234, 3806, 113, 348, "Input",ExpressionUUID->"023d5c09-e3be-43b6-bb39-3d84c6e33bdc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[12041, 353, 253, 4, 67, "Section",ExpressionUUID->"53dd92e8-3b0d-4bd8-acc0-afe5c16c24bb"],
Cell[12297, 359, 319, 7, 34, "Text",ExpressionUUID->"69c7dbb7-da9d-4f83-b10f-90541566f35e"],
Cell[12619, 368, 2286, 56, 228, "Input",ExpressionUUID->"a14cf0d9-c49b-4572-a746-33610e8b2e1d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14954, 430, 281, 5, 64, "Subchapter",ExpressionUUID->"7e0f42fc-56ad-4c49-b983-5fa79dbe98ba"],
Cell[CellGroupData[{
Cell[15260, 439, 161, 3, 67, "Section",ExpressionUUID->"a3a45b48-cc81-4d26-a5b7-d50a6693aa39"],
Cell[CellGroupData[{
Cell[15446, 446, 663, 11, 53, "Subsection",ExpressionUUID->"dd2f6bb7-186b-49e8-bc82-bd4051217095"],
Cell[16112, 459, 359, 7, 34, "Text",ExpressionUUID->"ba77060b-3325-479a-92af-937ea4c744db"],
Cell[16474, 468, 4476, 132, 416, "Input",ExpressionUUID->"d72b3cc5-7e0d-4f17-ba89-8e4abebc516f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20987, 605, 549, 9, 53, "Subsection",ExpressionUUID->"325e367a-ce2d-4def-b5e3-4b1b0e144a7e"],
Cell[21539, 616, 401, 8, 34, "Text",ExpressionUUID->"5ef23e08-6410-4918-a04f-7a0508d339ca"],
Cell[21943, 626, 3761, 113, 348, "Input",ExpressionUUID->"54dc584a-15fc-481a-95a1-98a0b9bd3143"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25753, 745, 253, 4, 67, "Section",ExpressionUUID->"ce99a8e0-bdeb-4028-8210-1d6b7397290e"],
Cell[26009, 751, 319, 7, 34, "Text",ExpressionUUID->"05619ddf-60a1-418e-a37f-7f5f7de58831"],
Cell[26331, 760, 2182, 55, 228, "Input",ExpressionUUID->"a91be11a-c657-410a-be74-2d8985b2bff8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28562, 821, 253, 4, 64, "Subchapter",ExpressionUUID->"0c0f17bc-f925-4016-98a8-b607889f6405"],
Cell[CellGroupData[{
Cell[28840, 829, 161, 3, 67, "Section",ExpressionUUID->"d0805787-27ba-450a-925b-bfaf5d59d53f"],
Cell[CellGroupData[{
Cell[29026, 836, 667, 11, 53, "Subsection",ExpressionUUID->"a0d31292-2b44-4941-adf3-7a1ea5ec4b19"],
Cell[29696, 849, 311, 7, 34, "Text",ExpressionUUID->"3de35639-2151-4e1f-bfce-6b69d4179aac"],
Cell[30010, 858, 4443, 130, 416, "Input",ExpressionUUID->"e2e0858f-2451-46c9-8cca-a20253bd05d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34490, 993, 571, 10, 53, "Subsection",ExpressionUUID->"885e7547-c42d-4280-86df-dfb7c58ec6ae"],
Cell[35064, 1005, 401, 8, 34, "Text",ExpressionUUID->"58254f73-3352-42b6-9885-ecf7781b7e0a"],
Cell[35468, 1015, 3706, 111, 348, "Input",ExpressionUUID->"1dec1eed-f1a3-41f6-b457-22d03e29a039"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[39223, 1132, 253, 4, 67, "Section",ExpressionUUID->"08e23302-c713-472a-84e2-3101943182a8"],
Cell[39479, 1138, 319, 7, 34, "Text",ExpressionUUID->"b64933ee-b5c3-45eb-8ae5-32bdb51a9bcc"],
Cell[39801, 1147, 2122, 53, 228, "Input",ExpressionUUID->"88488895-1058-4d59-9ea4-52c118e369be"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41972, 1206, 229, 4, 64, "Subchapter",ExpressionUUID->"931c4f2b-8032-4e11-bcb3-df133c08fe1c"],
Cell[CellGroupData[{
Cell[42226, 1214, 161, 3, 67, "Section",ExpressionUUID->"ef0819b2-4d00-4184-9c05-8d4755b7bd5a"],
Cell[CellGroupData[{
Cell[42412, 1221, 663, 11, 53, "Subsection",ExpressionUUID->"abe4f16e-4076-498c-a838-54e76dbd9d97"],
Cell[43078, 1234, 283, 6, 34, "Text",ExpressionUUID->"d1503040-c5d7-4178-ab99-ac5949dc441a"],
Cell[43364, 1242, 4366, 130, 416, "Input",ExpressionUUID->"1fd2f6e8-e098-4d23-a611-2f2b6fa2c97c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47767, 1377, 571, 10, 53, "Subsection",ExpressionUUID->"1afa5096-29ee-4020-955e-b6bf3cf28d25"],
Cell[48341, 1389, 401, 8, 34, "Text",ExpressionUUID->"be0b65fe-d944-47ef-b872-e97b78847697"],
Cell[48745, 1399, 3656, 111, 348, "Input",ExpressionUUID->"94b67ceb-058e-4063-a48e-6c31fafe782b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[52450, 1516, 253, 4, 67, "Section",ExpressionUUID->"0b6b7447-9a40-4cb6-93ba-e4644fe5a8e5"],
Cell[52706, 1522, 319, 7, 34, "Text",ExpressionUUID->"1995e0a1-7463-4473-a956-5d97aaf73433"],
Cell[53028, 1531, 2053, 53, 228, "Input",ExpressionUUID->"5d869283-7401-426b-92ba-fb06e432f872"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55130, 1590, 204, 4, 64, "Subchapter",ExpressionUUID->"295d4d36-7b44-4719-b233-abecaa9eb103"],
Cell[CellGroupData[{
Cell[55359, 1598, 161, 3, 67, "Section",ExpressionUUID->"5f94569b-e4ab-4bde-8c87-c116ee0070e3"],
Cell[CellGroupData[{
Cell[55545, 1605, 720, 12, 53, "Subsection",ExpressionUUID->"fa11d3e5-99a2-405e-ba7b-cb90b7e9ec28"],
Cell[56268, 1619, 261, 6, 34, "Text",ExpressionUUID->"91be6b9c-dda6-4032-9d0e-8da3724cf7a9"],
Cell[56532, 1627, 4357, 129, 416, "Input",ExpressionUUID->"9d563799-ac55-4ef8-8558-48c95009600f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60926, 1761, 546, 9, 53, "Subsection",ExpressionUUID->"26ad9d89-caf8-4340-9efa-aa9ce1c6334b"],
Cell[61475, 1772, 401, 8, 34, "Text",ExpressionUUID->"176ce000-2908-42ed-973c-3c550e7dd8d7"],
Cell[61879, 1782, 3609, 110, 348, "Input",ExpressionUUID->"fe745fb8-abdd-4c23-a575-382c1ca096de"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[65537, 1898, 253, 4, 67, "Section",ExpressionUUID->"4a8bb8d2-5d46-41e5-83b5-98faf9cc29b5"],
Cell[65793, 1904, 319, 7, 34, "Text",ExpressionUUID->"4299a4f2-dd70-4100-9f1e-d7c44e1843cf"],
Cell[66115, 1913, 2051, 52, 228, "Input",ExpressionUUID->"7b7c48f9-5059-4a75-9a98-9fe1ceeddcf6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[68227, 1972, 164, 3, 67, "Chapter",ExpressionUUID->"20956a99-4984-4074-8069-0a4cae52c7d5"],
Cell[CellGroupData[{
Cell[68416, 1979, 170, 3, 64, "Subchapter",ExpressionUUID->"37a3bbfc-ac52-486a-93be-d2f1f22d5bc6"],
Cell[CellGroupData[{
Cell[68611, 1986, 161, 3, 67, "Section",ExpressionUUID->"29952541-be40-44fd-a418-c30e691ad5c1"],
Cell[CellGroupData[{
Cell[68797, 1993, 468, 8, 53, "Subsection",ExpressionUUID->"91a34add-8c31-45df-ae2e-eab82f9f9ffc"],
Cell[69268, 2003, 2515, 72, 145, "Input",ExpressionUUID->"d948d293-b445-4d62-9f25-8781ba3d83d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71820, 2080, 478, 8, 53, "Subsection",ExpressionUUID->"13d13aa8-4466-420f-a250-27f78432d31b"],
Cell[72301, 2090, 401, 8, 34, "Text",ExpressionUUID->"2fce1c9f-4a3f-4b05-a37e-41e243cc95c3"],
Cell[72705, 2100, 5405, 165, 471, "Input",ExpressionUUID->"2eb35dd4-39be-4ae6-ac3e-4b2ab0a10e16"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[78159, 2271, 253, 4, 67, "Section",ExpressionUUID->"04eeb206-a7e0-4da2-bf65-ccd039fcbe67"],
Cell[78415, 2277, 319, 7, 56, "Text",ExpressionUUID->"f22a33f6-5e4a-402c-812f-9265ae72543c"],
Cell[78737, 2286, 1854, 50, 269, "Input",ExpressionUUID->"7325c3f5-695e-443a-9bbd-83b20c0316ac"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[80640, 2342, 190, 3, 64, "Subchapter",ExpressionUUID->"7093fc91-8b0a-4d33-ba0c-e8c3e3b7bb6c"],
Cell[CellGroupData[{
Cell[80855, 2349, 161, 3, 67, "Section",ExpressionUUID->"3d2f1abf-8404-40e3-91b7-6eb7be76b63e"],
Cell[CellGroupData[{
Cell[81041, 2356, 517, 9, 53, "Subsection",ExpressionUUID->"6304aeb1-b078-4622-b686-eb37c564e141"],
Cell[81561, 2367, 2804, 79, 372, "Input",ExpressionUUID->"a0f2a4b5-337b-463a-bf24-69b798494d87"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84402, 2451, 525, 9, 79, "Subsection",ExpressionUUID->"5e297780-5dda-4377-be60-e24cd2edeaa4"],
Cell[84930, 2462, 401, 8, 56, "Text",ExpressionUUID->"e6bafbcf-0a67-4d6b-8b92-55d0d41c45bc"],
Cell[85334, 2472, 8259, 248, 977, "Input",ExpressionUUID->"3ae24f8b-9944-4f6e-8473-4eebc049cbe4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[93642, 2726, 253, 4, 67, "Section",ExpressionUUID->"e13c4048-0e52-4456-ba9a-656d75408e6b"],
Cell[93898, 2732, 319, 7, 56, "Text",ExpressionUUID->"0341ffd1-de7d-4454-8482-fb48eec7f507"],
Cell[94220, 2741, 1929, 51, 269, "Input",ExpressionUUID->"e5317e85-f0d7-4fe9-b90d-06813e57a9ba"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[96210, 2799, 322, 5, 67, "Chapter",ExpressionUUID->"b4c41b56-7cbd-4b11-a611-630ad90b0298"],
Cell[CellGroupData[{
Cell[96557, 2808, 266, 4, 64, "Subchapter",ExpressionUUID->"8a2e96dc-b7b4-476d-8e52-d8f00041fe02"],
Cell[CellGroupData[{
Cell[96848, 2816, 161, 3, 67, "Section",ExpressionUUID->"1253c973-a1e0-4cc8-8825-2d10f0824036"],
Cell[CellGroupData[{
Cell[97034, 2823, 545, 8, 53, "Subsection",ExpressionUUID->"9d36527c-6524-4099-af76-aaad0602f261"],
Cell[97582, 2833, 249, 6, 56, "Text",ExpressionUUID->"d29369a3-a53a-4147-afd3-f280621a29fd"],
Cell[97834, 2841, 3623, 99, 339, "Input",ExpressionUUID->"1d11d82c-5e30-40d6-8f9d-8f1452a8b8e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101494, 2945, 470, 8, 79, "Subsection",ExpressionUUID->"685a9870-7e36-4270-8d63-8ba38afadcf2"],
Cell[101967, 2955, 5466, 166, 730, "Input",ExpressionUUID->"b417fa68-19d9-45a7-8124-a7755efaac4c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[107482, 3127, 324, 5, 67, "Section",ExpressionUUID->"4a964b03-0080-4683-a59d-dd9e8ee2cf92"],
Cell[107809, 3134, 833, 13, 122, "Text",ExpressionUUID->"54843c0d-5642-4e9a-93c4-ef7a5083cb66"],
Cell[CellGroupData[{
Cell[108667, 3151, 584, 8, 53, "Subsection",ExpressionUUID->"7d870be3-55ea-4387-a556-c2213c477807"],
Cell[109254, 3161, 2372, 69, 216, "Input",ExpressionUUID->"2d92e58f-801d-4c3b-8c03-7487eda6e354"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111663, 3235, 628, 9, 53, "Subsection",ExpressionUUID->"4dd9f60c-4f75-46ce-9984-9b097ce20b42"],
Cell[CellGroupData[{
Cell[112316, 3248, 162, 3, 44, "Subsubsection",ExpressionUUID->"67db1acd-e274-40f0-a403-c63f0b1f76e4"],
Cell[112481, 3253, 190, 3, 34, "Text",ExpressionUUID->"7d057e2e-b9e8-4b94-9118-0ef5ba62cf7b"],
Cell[112674, 3258, 2755, 78, 315, "Input",ExpressionUUID->"ffdc759a-289e-46cf-ba54-47f8f6cc911f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115466, 3341, 158, 3, 44, "Subsubsection",ExpressionUUID->"228436cb-d821-4624-8ae8-de6b24499d79"],
Cell[115627, 3346, 1701, 40, 226, "Input",ExpressionUUID->"d44aec5e-55bc-4097-9fd5-60c7fd07afbb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[117377, 3392, 654, 10, 37, "Subsection",ExpressionUUID->"ffda8114-fbb3-4aca-b973-8c0f1ec4f0dd"],
Cell[CellGroupData[{
Cell[118056, 3406, 162, 3, 44, "Subsubsection",ExpressionUUID->"655ff837-dd4a-4e02-9d41-8d36a73b6d15"],
Cell[118221, 3411, 241, 4, 34, "Text",ExpressionUUID->"0c561b97-09a4-47a6-8afc-2fa255cd76c4"],
Cell[118465, 3417, 8704, 219, 1164, "Input",ExpressionUUID->"451a0c4f-8a64-4c4b-9c19-f613cb0f18b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127206, 3641, 158, 3, 44, "Subsubsection",ExpressionUUID->"5949f006-c70c-440c-a26b-2005208a53ba"],
Cell[127367, 3646, 2434, 58, 267, "Input",ExpressionUUID->"e65abf73-ee2d-4aa1-bb62-7d0c6d21e109"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[129850, 3710, 702, 10, 37, "Subsection",ExpressionUUID->"d327bdad-e0ac-4fc2-98da-b74913deea98"],
Cell[CellGroupData[{
Cell[130577, 3724, 162, 3, 44, "Subsubsection",ExpressionUUID->"00fb7c37-0703-41bf-bf9e-7e40d416b8b9"],
Cell[130742, 3729, 291, 4, 34, "Text",ExpressionUUID->"0f1641dc-908f-4801-a1d7-4eb46a785550"],
Cell[CellGroupData[{
Cell[131058, 3737, 8808, 221, 1201, "Input",ExpressionUUID->"4a68ad24-67da-4666-b167-cd5dbf6f1079"],
Cell[CellGroupData[{
Cell[139891, 3962, 411, 9, 22, "Print",ExpressionUUID->"5616a138-114e-4aad-9615-f8360adfb250"],
Cell[140305, 3973, 385, 9, 22, "Print",ExpressionUUID->"54dd6071-5617-479b-8be0-4b9848a27a75"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[140751, 3989, 158, 3, 44, "Subsubsection",ExpressionUUID->"c2276b2a-6106-4e02-8c52-8e2f1891cc01"],
Cell[140912, 3994, 2406, 57, 267, "Input",ExpressionUUID->"610d61a4-1c4a-4a03-b1b9-a95a37ed1371"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[143367, 4057, 728, 11, 37, "Subsection",ExpressionUUID->"49bcea7c-5e41-430d-86a2-d07287d805a3"],
Cell[CellGroupData[{
Cell[144120, 4072, 162, 3, 44, "Subsubsection",ExpressionUUID->"65d14ba8-9c1f-44ad-8b94-b0bf0e6fa2c9"],
Cell[144285, 4077, 344, 5, 34, "Text",ExpressionUUID->"c5fc15d5-82ba-478e-82d1-61cf078aa870"],
Cell[CellGroupData[{
Cell[144654, 4086, 8858, 221, 1201, "Input",ExpressionUUID->"4f7fb65c-b60c-487d-b254-88926b1ff29d"],
Cell[CellGroupData[{
Cell[153537, 4311, 340, 8, 22, "Print",ExpressionUUID->"d89aeea2-c698-4670-a61f-76d2ef424db9"],
Cell[153880, 4321, 312, 8, 22, "Print",ExpressionUUID->"214efd75-02e0-4127-8dee-be66e79c65ff"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[154253, 4336, 158, 3, 44, "Subsubsection",ExpressionUUID->"fb0b25c2-af4c-4b85-a2fc-7710750e37d3"],
Cell[154414, 4341, 2512, 59, 267, "Input",ExpressionUUID->"5ebe4615-5351-4367-b3b0-826e90f05e6a"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[156999, 4408, 317, 5, 64, "Subchapter",ExpressionUUID->"c61ee6cf-28e7-468a-936d-35663dd6395c"],
Cell[CellGroupData[{
Cell[157341, 4417, 161, 3, 67, "Section",ExpressionUUID->"53d30cba-803b-4208-af81-e771410517d0"],
Cell[CellGroupData[{
Cell[157527, 4424, 575, 8, 53, "Subsection",ExpressionUUID->"4b652423-2c5f-4bc1-8243-066c2595b5b1"],
Cell[158105, 4434, 310, 7, 56, "Text",ExpressionUUID->"a13c0d03-8d88-4466-b1ca-74b06061bd6e"],
Cell[158418, 4443, 5929, 174, 669, "Input",ExpressionUUID->"f348c500-1b9d-48e0-9d79-84849c46a34d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164384, 4622, 556, 9, 79, "Subsection",ExpressionUUID->"fc5fdfe0-efd7-432e-a0db-734b5982142d"],
Cell[164943, 4633, 5525, 168, 730, "Input",ExpressionUUID->"3aca613b-bd9b-4d7f-9ffc-d512c17aa9c5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[170517, 4807, 324, 5, 67, "Section",ExpressionUUID->"9cd61f4c-cac8-4ade-903b-768cbf05b605"],
Cell[170844, 4814, 833, 13, 122, "Text",ExpressionUUID->"c9b771c5-74b7-415b-b5c0-32055a701b27"],
Cell[CellGroupData[{
Cell[171702, 4831, 584, 8, 53, "Subsection",ExpressionUUID->"4960dee3-38f5-422c-955b-92f4829fcf6a"],
Cell[172289, 4841, 3569, 106, 259, "Input",ExpressionUUID->"2ed6a32c-e54a-4577-9276-e5f461ad7241"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175895, 4952, 678, 10, 53, "Subsection",ExpressionUUID->"a0e4dd48-4407-4fd0-b49a-94d7ed09ecb0"],
Cell[CellGroupData[{
Cell[176598, 4966, 162, 3, 44, "Subsubsection",ExpressionUUID->"16439803-8ec1-4b21-8432-14366442ce1f"],
Cell[176763, 4971, 289, 4, 34, "Text",ExpressionUUID->"0e4f2cff-d15b-4d76-9761-1ef3512ca214"],
Cell[CellGroupData[{
Cell[177077, 4979, 8755, 219, 1222, "Input",ExpressionUUID->"1b9c3df2-958a-4b4e-aecf-277e641b4d24"],
Cell[CellGroupData[{
Cell[185857, 5202, 409, 9, 22, "Print",ExpressionUUID->"5bbb7393-483d-472e-8b6f-9669cec85419"],
Cell[186269, 5213, 383, 9, 22, "Print",ExpressionUUID->"b0b7aeb5-fe8c-40d5-96aa-bec9cb68d422"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[186713, 5229, 158, 3, 44, "Subsubsection",ExpressionUUID->"020f6bd7-4237-4021-89fa-ffd032287a77"],
Cell[186874, 5234, 2508, 59, 267, "Input",ExpressionUUID->"2917641b-4e80-4874-a6b9-76904b6ba77f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[189431, 5299, 702, 10, 37, "Subsection",ExpressionUUID->"ccfe57c2-7ce7-47bc-8594-4c2b704d10b3"],
Cell[CellGroupData[{
Cell[190158, 5313, 162, 3, 44, "Subsubsection",ExpressionUUID->"07ecb830-cdd8-4f3a-ba27-03ef81dcd1c7"],
Cell[190323, 5318, 340, 5, 34, "Text",ExpressionUUID->"21b7db78-0348-453d-b4cc-95520b690dce"],
Cell[190666, 5325, 8804, 220, 1185, "Input",ExpressionUUID->"4b0d5be0-0d4a-41c6-84e6-26e61387f9e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199507, 5550, 158, 3, 44, "Subsubsection",ExpressionUUID->"5084adf2-f8a9-43eb-8c3b-caf177f172eb"],
Cell[199668, 5555, 2554, 59, 267, "Input",ExpressionUUID->"14e99272-c182-4e9c-b668-6317631ba0c9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[202271, 5620, 752, 11, 53, "Subsection",ExpressionUUID->"99305bc4-99ab-49a0-a850-15b71094fed6"],
Cell[CellGroupData[{
Cell[203048, 5635, 162, 3, 44, "Subsubsection",ExpressionUUID->"cf0daf64-35bf-40ec-bc92-c03a5345031d"],
Cell[203213, 5640, 365, 5, 34, "Text",ExpressionUUID->"6c2f009d-415a-4cb4-ad49-8055a472f290"],
Cell[203581, 5647, 8856, 221, 887, "Input",ExpressionUUID->"5214a8e8-adc0-42ad-9ab3-b466a0a43ae5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212474, 5873, 158, 3, 44, "Subsubsection",ExpressionUUID->"bc72f53b-471f-4c62-ae6c-8aca1d1c165e"],
Cell[212635, 5878, 2608, 60, 166, "Input",ExpressionUUID->"b16cd236-65f2-4c6e-b15e-9f0a7f9ab095"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


